Structured Downsampling for Fast, Memory-efficient Curation of Online Data Streams

Operations over data streams typically hinge on efficient mechanisms to aggregate or summarize history on a rolling basis. For high-volume data steams, it is critical to manage state in a manner that is fast and memory efficient -- particularly in resource-constrained or real-time contexts. Here, we address the problem of extracting a fixed-capacity, rolling subsample from a data stream. Specifically, we explore ``data stream curation'' strategies to fulfill requirements on the composition of sample time points retained. Our ``DStream'' suite of algorithms targets three temporal coverage criteria: (1) steady coverage, where retained samples should spread evenly across elapsed data stream history; (2) stretched coverage, where early data items should be proportionally favored; and (3) tilted coverage, where recent data items should be proportionally favored. For each algorithm, we prove worst-case bounds on rolling coverage quality. We focus on the more practical, application-driven case of maximizing coverage quality given a fixed memory capacity. As a core simplifying assumption, we restrict algorithm design to a single update operation: writing from the data stream to a calculated buffer site -- with data never being read back, no metadata stored (e.g., sample timestamps), and data eviction occurring only implicitly via overwrite. Drawing only on primitive, low-level operations and ensuring full, overhead-free use of available memory, this ``DStream'' framework ideally suits domains that are resource-constrained, performance-critical, and fine-grained (e.g., individual data items as small as single bits or bytes). The proposed approach supports $\mathcal{O}(1)$ data ingestion via concise bit-level operations. To further practical applications, we provide plug-and-play open-source implementations targeting both scripted and compiled application domains.

==> implemented_pseudocode/hsurf/__init__.py <==
"""Top-level package for hsurf."""

__author__ = "Matthew Andres Moreno"
__email__ = "m.more500@gmail.com"
__version__ = "1.0.1"


from . import genome_instrumentation, interop, site_selection_strategy

__all__ = [
    "interop",
    "genome_instrumentation",
    "serialization",
    "site_selection_strategy",
]


==> implemented_pseudocode/hsurf/genome_instrumentation/_BitSurface.py <==
class BitSurface:
    """Placeholder."""


==> implemented_pseudocode/hsurf/genome_instrumentation/_StructSurface.py <==
class StructSurface:
    """Placeholder."""


==> implemented_pseudocode/hsurf/genome_instrumentation/__init__.py <==
from ._BitSurface import BitSurface
from ._StructSurface import StructSurface

__all__ = [
    "BitSurface",
    "StructSurface",
]


==> implemented_pseudocode/hsurf/hsurf/__init__.py <==
from ..genome_instrumentation import *  # noqa: F403
from ..interop import *  # noqa: F403
from ..serialization import *  # noqa: F403
from ..site_selection_strategy import *  # noqa: F403


==> implemented_pseudocode/hsurf/interop/__init__.py <==
from . import (
    _stratum_retention_interop_hybrid_algo as stratum_retention_interop_hybrid_algo,
)
from . import (
    _stratum_retention_interop_steady_algo as stratum_retention_interop_steady_algo,
)
from . import (
    _stratum_retention_interop_stretched_algo as stratum_retention_interop_stretched_algo,
)
from . import (
    _stratum_retention_interop_tilted_algo as stratum_retention_interop_tilted_algo,
)
from . import (
    _stratum_retention_interop_tilted_sticky_algo as stratum_retention_interop_tilted_sticky_algo,
)
from ._make_stratum_retention_policy_from_site_selection_algo import (
    make_stratum_retention_policy_from_site_selection_algo,
)

__all__ = [
    "make_stratum_retention_policy_from_site_selection_algo",
    "stratum_retention_interop_hybrid_algo",
    "stratum_retention_interop_steady_algo",
    "stratum_retention_interop_stretched_algo",
    "stratum_retention_interop_tilted_algo",
    "stratum_retention_interop_tilted_sticky_algo",
]


==> implemented_pseudocode/hsurf/interop/_make_stratum_retention_policy_from_site_selection_algo.py <==
import numbers
import types
import typing

from hstrat.stratum_retention_strategy.stratum_retention_algorithms._detail import (
    PolicyCouplerBase,
    PolicyCouplerFactory,
    PolicySpecBase,
)
import more_itertools as mit


class _PolicySpecBase:
    pass


class _GenDropRanksFtorBase:
    pass


class _CalcNumStrataRetainedExactFtorBase:
    pass


class _CalcRankAtColumnIndexFtorBase:
    pass


class _IterRetainedRanksFtorBase:
    pass


class _CalcNumStrataRetainedUpperBoundFtorBase:
    pass


def make_stratum_retention_policy_from_site_selection_algo(
    site_selection_algo: types.ModuleType,
) -> PolicyCouplerBase:
    """Create object infrastructure for a stratum retention policy equivalent
    to provided surface site selection algorithm."""

    class PolicySpec(PolicySpecBase, _PolicySpecBase):
        """Contains all policy parameters, if any."""

        _site_selection_algo: types.ModuleType = site_selection_algo
        _surface_size: int

        def __init__(
            self: "PolicySpec",
            surface_size: int,
        ):
            """Construct the policy spec.

            Parameters
            ----------
            surface_size : int
                How many sites does surface contain?
            """
            assert surface_size > 1
            self._surface_size = surface_size

        def __eq__(self: "PolicySpec", other: typing.Any) -> bool:
            return isinstance(other, _PolicySpecBase) and (
                self._surface_size,
                self._site_selection_algo,
            ) == (
                other._surface_size,
                other._site_selection_algo,
            )

        def __repr__(self: "PolicySpec") -> str:
            return f"""{
                self.GetAlgoIdentifier()
            }.{
                PolicySpec.__qualname__
            }(surface_size={
                self._surface_size
            })"""

        def __str__(self: "PolicySpec") -> str:
            return f"""{
                self.GetAlgoTitle()
            } (surface size: {
                self._surface_size
            })"""

        def GetEvalCtor(self: "PolicySpec") -> str:
            return (
                "hsurf.interop.stratum_retention_interop_"
                f"{site_selection_algo.__name__}.{self!r}"
            )

        def GetSurfaceSize(self: "PolicySpec") -> int:
            return self._surface_size

        @staticmethod
        def GetAlgoIdentifier() -> str:
            """Get programatic name for underlying retention algorithm."""
            return site_selection_algo.__name__

        @staticmethod
        def GetAlgoTitle() -> str:
            """Get human-readable name for underlying retention algorithm."""
            return site_selection_algo.__name__.replace("_", " ")

    class CalcNumStrataRetainedExactFtor(_CalcNumStrataRetainedExactFtorBase):
        def __init__(
            self: "CalcNumStrataRetainedExactFtor",
            policy_spec: typing.Optional[PolicySpec],
        ) -> None:
            pass

        def __eq__(
            self: "CalcNumStrataRetainedExactFtor",
            other: typing.Any,
        ) -> bool:
            return isinstance(other, _CalcNumStrataRetainedExactFtorBase)

        def __call__(
            self: "CalcNumStrataRetainedExactFtor",
            policy: PolicyCouplerBase,
            num_strata_deposited: int,
        ) -> int:
            return sum(
                1 for __ in policy.IterRetainedRanks(num_strata_deposited)
            )

    class CalcRankAtColumnIndexFtor(_CalcRankAtColumnIndexFtorBase):
        def __init__(
            self: "CalcRankAtColumnIndexFtor",
            policy_spec: typing.Optional[PolicySpec],
        ) -> None:
            pass

        def __eq__(
            self: "CalcRankAtColumnIndexFtor",
            other: typing.Any,
        ) -> bool:
            return isinstance(other, _CalcRankAtColumnIndexFtorBase)

        def __call__(
            self: "CalcRankAtColumnIndexFtor",
            policy: PolicyCouplerBase,
            index: int,
            num_strata_deposited: int,
        ) -> int:
            if (
                not 0
                <= index
                < policy.CalcNumStrataRetainedExact(num_strata_deposited)
            ):
                raise IndexError
            res = mit.nth(policy.IterRetainedRanks(num_strata_deposited), index)
            assert res is not None
            return res

    class GenDropRanksFtor(_GenDropRanksFtorBase):
        def __init__(
            self: "GenDropRanksFtor",
            policy_spec: typing.Optional[PolicySpec],
        ) -> None:
            pass

        def __eq__(
            self: "GenDropRanksFtor",
            other: typing.Any,
        ) -> bool:
            return isinstance(other, _GenDropRanksFtorBase)

        def __call__(
            self: "GenDropRanksFtor",
            policy: PolicyCouplerBase,
            num_stratum_depositions_completed: int,
            retained_ranks: typing.Optional[typing.Iterable[int]] = None,
        ) -> typing.Iterator[int]:
            # convert for compat with numpy dtypes
            assert isinstance(
                num_stratum_depositions_completed, numbers.Integral
            )
            num_stratum_depositions_completed = int(
                num_stratum_depositions_completed,
            )

            if num_stratum_depositions_completed == 0:
                return

            algo = site_selection_algo
            surface_size = policy.GetSpec().GetSurfaceSize()

            target_site = algo.pick_ingest_site(
                num_stratum_depositions_completed, surface_size
            )
            target_rank = algo.calc_resident_ingest_rank(
                target_site, surface_size, num_stratum_depositions_completed
            )
            if target_rank != 0:
                yield target_rank
                return
            elif 0 not in algo.iter_resident_ingest_ranks(
                surface_size,
                num_stratum_depositions_completed + 1,
            ):
                yield 0
                return

    class IterRetainedRanksFtor(_IterRetainedRanksFtorBase):
        def __init__(
            self: "IterRetainedRanksFtor",
            policy_spec: typing.Optional[PolicySpec],
        ) -> None:
            pass

        def __eq__(
            self: "IterRetainedRanksFtor",
            other: typing.Any,
        ) -> bool:
            return isinstance(other, _IterRetainedRanksFtorBase)

        def __call__(
            self: "IterRetainedRanksFtor",
            policy: PolicyCouplerBase,
            num_strata_deposited: int,
        ) -> typing.Iterator[int]:
            # convert for compat with numpy dtypes
            assert isinstance(num_strata_deposited, numbers.Integral)
            num_strata_deposited = int(num_strata_deposited)

            if num_strata_deposited == 0:
                return
            algo = site_selection_algo
            surface_size = policy.GetSpec().GetSurfaceSize()
            ranks = sorted(
                algo.iter_resident_ingest_ranks(
                    surface_size,
                    num_strata_deposited,
                )
            )
            last_zero = ranks.count(0) - (ranks[0] == 0)
            assert 0 <= last_zero < len(ranks)
            yield from ranks[last_zero:]

    class CalcNumStrataRetainedUpperBoundFtor(
        _CalcNumStrataRetainedUpperBoundFtorBase,
    ):
        def __init__(
            self: "CalcNumStrataRetainedUpperBoundFtor",
            policy_spec: typing.Optional[PolicySpec],
        ) -> None:
            pass

        def __eq__(
            self: "CalcNumStrataRetainedUpperBoundFtor",
            other: typing.Any,
        ) -> bool:
            return isinstance(other, _CalcNumStrataRetainedUpperBoundFtorBase)

        def __call__(
            self: "CalcNumStrataRetainedUpperBoundFtor",
            policy: PolicyCouplerBase,
            num_strata_deposited: int,
        ) -> typing.Iterator[int]:
            surface_size = policy.GetSpec().GetSurfaceSize()
            return min(
                num_strata_deposited,
                surface_size,
            )

    return PolicyCouplerFactory(
        policy_spec_t=PolicySpec,
        gen_drop_ranks_ftor_t=GenDropRanksFtor,
        calc_num_strata_retained_exact_ftor_t=CalcNumStrataRetainedExactFtor,
        calc_rank_at_column_index_ftor_t=CalcRankAtColumnIndexFtor,
        iter_retained_ranks_ftor_t=IterRetainedRanksFtor,
        calc_num_strata_retained_upper_bound_ftor_t=CalcNumStrataRetainedUpperBoundFtor,
    )


==> implemented_pseudocode/hsurf/interop/_stratum_retention_interop_hybrid_algo.py <==
from ..site_selection_strategy.site_selection_algorithms import (
    hybrid_algo as _site_selection_algo,
)
from ._make_stratum_retention_policy_from_site_selection_algo import (
    make_stratum_retention_policy_from_site_selection_algo,
)

Policy = make_stratum_retention_policy_from_site_selection_algo(
    _site_selection_algo,
)
PolicySpec = Policy.policy_spec_t

# prevent name leakage
del make_stratum_retention_policy_from_site_selection_algo


==> implemented_pseudocode/hsurf/interop/_stratum_retention_interop_steady_algo.py <==
from ..site_selection_strategy.site_selection_algorithms import (
    steady_algo as _site_selection_algo,
)
from ._make_stratum_retention_policy_from_site_selection_algo import (
    make_stratum_retention_policy_from_site_selection_algo,
)

Policy = make_stratum_retention_policy_from_site_selection_algo(
    _site_selection_algo,
)
PolicySpec = Policy.policy_spec_t

# prevent name leakage
del make_stratum_retention_policy_from_site_selection_algo


==> implemented_pseudocode/hsurf/interop/_stratum_retention_interop_steady_try_algo.py <==
raise NotImplementedError(
    "Current hstrat interoperation implementation does not support 'try' "
    "algorithms that allow discarding strata by returning surface_size as "
    "placement site.",
)


==> implemented_pseudocode/hsurf/interop/_stratum_retention_interop_stretched_algo.py <==
from ..site_selection_strategy.site_selection_algorithms import (
    stretched_algo as _site_selection_algo,
)
from ._make_stratum_retention_policy_from_site_selection_algo import (
    make_stratum_retention_policy_from_site_selection_algo,
)

Policy = make_stratum_retention_policy_from_site_selection_algo(
    _site_selection_algo,
)
PolicySpec = Policy.policy_spec_t

# prevent name leakage
del make_stratum_retention_policy_from_site_selection_algo


==> implemented_pseudocode/hsurf/interop/_stratum_retention_interop_stretched_try_algo.py <==
raise NotImplementedError(
    "Current hstrat interoperation implementation does not support 'try' "
    "algorithms that allow discarding strata by returning surface_size as "
    "placement site.",
)


==> implemented_pseudocode/hsurf/interop/_stratum_retention_interop_tilted_algo.py <==
from ..site_selection_strategy.site_selection_algorithms import (
    tilted_algo as _site_selection_algo,
)
from ._make_stratum_retention_policy_from_site_selection_algo import (
    make_stratum_retention_policy_from_site_selection_algo,
)

Policy = make_stratum_retention_policy_from_site_selection_algo(
    _site_selection_algo,
)
PolicySpec = Policy.policy_spec_t

# prevent name leakage
del make_stratum_retention_policy_from_site_selection_algo


==> implemented_pseudocode/hsurf/interop/_stratum_retention_interop_tilted_sticky_algo.py <==
from ..site_selection_strategy.site_selection_algorithms import (
    tilted_sticky_algo as _site_selection_algo,
)
from ._make_stratum_retention_policy_from_site_selection_algo import (
    make_stratum_retention_policy_from_site_selection_algo,
)

Policy = make_stratum_retention_policy_from_site_selection_algo(
    _site_selection_algo,
)
PolicySpec = Policy.policy_spec_t

# prevent name leakage
del make_stratum_retention_policy_from_site_selection_algo


==> implemented_pseudocode/hsurf/pylib/Literal.py <==
try:
    from typing import Literal  # noqa: F401
except ImportError:
    from typing_extensions import Literal  # noqa: F401


==> implemented_pseudocode/hsurf/pylib/__init__.py <==
from . import (
    hanoi,
    longevity_ordering_alternating,
    longevity_ordering_descending,
    longevity_ordering_naive,
    longevity_ordering_piecewise_ascending,
    oeis,
    site_selection_eval,
    site_selection_viz,
    webfont,
)
from .Literal import Literal
from .bit_ceil import bit_ceil
from .bit_count_immediate_zeros import bit_count_immediate_zeros
from .bit_count_leading_ones import bit_count_leading_ones
from .bit_decode_gray import bit_decode_gray
from .bit_drop_msb import bit_drop_msb
from .bit_encode_gray import bit_encode_gray
from .bit_floor import bit_floor
from .bit_invert import bit_invert
from .bit_reverse import bit_reverse
from .calc_dyadic_lcm_upper_bound import calc_dyadic_lcm_upper_bound
from .count_factors_of_2 import count_factors_of_2
from .enforce_typing import enforce_typing
from .fast_pow2_divide import fast_pow2_divide
from .fast_pow2_mod import fast_pow2_mod
from .get_powersof2triangle_val_at_index import (
    get_powersof2triangle_val_at_index,
)
from .jupyter_hide_toggle import jupyter_hide_toggle
from .log_args_and_result import log_args_and_result
from .modulo import modulo
from .prepend_cmap_with_color import prepend_cmap_with_color
from .round_to_one_sigfig import round_to_one_sigfig
from .sign import sign
from .tee_release import tee_release

__all__ = [
    "bit_ceil",
    "bit_count_immediate_zeros",
    "bit_count_leading_ones",
    "bit_drop_msb",
    "bit_decode_gray",
    "bit_invert",
    "bit_encode_gray",
    "bit_floor",
    "bit_reverse",
    "calc_dyadic_lcm_upper_bound",
    "count_factors_of_2",
    "enforce_typing",
    "fast_pow2_divide",
    "fast_pow2_mod",
    "get_powersof2triangle_val_at_index",
    "jupyter_hide_toggle",
    "Literal",
    "log_args_and_result",
    "modulo",
    "prepend_cmap_with_color",
    "round_to_one_sigfig",
    "hanoi",
    "longevity_ordering_naive",
    "longevity_ordering_alternating",
    "longevity_ordering_piecewise_ascending",
    "longevity_ordering_descending",
    "oeis",
    "sign",
    "site_selection_eval",
    "site_selection_viz",
    "tee_release",
    "webfont",
]


==> implemented_pseudocode/hsurf/pylib/bit_ceil.py <==
def bit_ceil(n: int) -> int:
    """Calculate the smallest power of 2 not smaller than n."""
    # adapted from https://github.com/mmore500/hstrat/blob/e9c2994c7a6514162f1ab685d88c374372dc1cf0/hstrat/_auxiliary_lib/_bit_ceil.py
    assert n >= 0
    if n:
        # see https://stackoverflow.com/a/14267825/17332200
        exp = (n - 1).bit_length()
        res = 1 << exp
        return res
    else:
        return 1


==> implemented_pseudocode/hsurf/pylib/bit_count_immediate_zeros.py <==
from .bit_drop_msb import bit_drop_msb


def bit_count_immediate_zeros(x: int) -> int:
    """Count the number of zeros immediately following the first binary digit
    of x.

    Equivalent to [OEIS:A290255](https://oeis.org/A290255).
    """
    return x.bit_length() - bit_drop_msb(x).bit_length() - bool(x)


==> implemented_pseudocode/hsurf/pylib/bit_count_leading_ones.py <==
from .bit_invert import bit_invert


def bit_count_leading_ones(n: int) -> int:
    """Count the number of consecutive leading 1's in the binary representation
    of an integer.

    Examples
    --------
    >>> bit_count_leading_ones(0b11110000)
    4
    >>> bit_count_leading_ones(0b1111)
    4
    >>> bit_count_leading_ones(0b100000000)
    1
    """
    # see https://stackoverflow.com/a/77756334/17332200
    return n.bit_length() - bit_invert(n).bit_length()


==> implemented_pseudocode/hsurf/pylib/bit_decode_gray.py <==
def bit_decode_gray(n: int) -> int:
    x = n
    e = 1
    while x:
        x = n >> e
        e <<= 1
        n ^= x
    return n


==> implemented_pseudocode/hsurf/pylib/bit_drop_msb.py <==
from .bit_floor import bit_floor


def bit_drop_msb(n: int) -> int:
    """Drop most significant bit from binary representation of integer n."""
    return n & (~bit_floor(n))


==> implemented_pseudocode/hsurf/pylib/bit_encode_gray.py <==
def bit_encode_gray(n: int) -> int:
    """Encode an integer using Gray code.

    Gray code is a binary numeral system where two successive values differ in
    only one bit. See <https://en.wikipedia.org/wiki/Gray_code>.
    """
    return n ^ (n >> 1)


==> implemented_pseudocode/hsurf/pylib/bit_floor.py <==
def bit_floor(n: int) -> int:
    """Calculate the largest power of two not greater than n.

    If zero, returns zero.
    """
    # adapted from https://github.com/mmore500/hstrat/blob/e9c2994c7a6514162f1ab685d88c374372dc1cf0/hstrat/_auxiliary_lib/_bit_floor.py
    mask = 1 << (n >> 1).bit_length()
    return n & mask


==> implemented_pseudocode/hsurf/pylib/bit_invert.py <==
def bit_invert(n: int) -> int:
    """Calculate the bitwise inverse of n.

    Doesn't do funky stuff with sign bits, like Python's built-in bitwise not.
    """
    mask = (1 << n.bit_length()) - 1
    return n ^ mask


==> implemented_pseudocode/hsurf/pylib/bit_reverse.py <==
# adapted from https://stackoverflow.com/a/37579581
def bit_reverse(n: int) -> int:
    """Reverse the bit sequence of an integer."""
    assert n >= 0
    res = 0
    while n:
        res = (res << 1) + (n & 1)
        n >>= 1
    return res


==> implemented_pseudocode/hsurf/pylib/calc_dyadic_lcm_upper_bound.py <==
from .count_factors_of_2 import count_factors_of_2


def calc_dyadic_lcm_upper_bound(a: int, b: int) -> int:
    """Calculate an upper bound of the least common multiple (LCM) of two
    integers as their product less their common factors of 2.

    Returns
    -------
    int
        The upper bound of the LCM of `a` and `b` obtained by removing
        the common factors of 2.

    Examples
    --------
    >>> calc_dyadic_lcm_upper_bound(12, 18)
    108
    >>> calc_dyadic_lcm_upper_bound(13, 17)
    221
    """
    assert a
    assert b
    least_factors_of_2 = min(count_factors_of_2(a), count_factors_of_2(b))
    res = a * b >> least_factors_of_2
    return res


==> implemented_pseudocode/hsurf/pylib/count_factors_of_2.py <==
def count_factors_of_2(number: int) -> int:
    """Counts the number of factors of 2 in a given integer using bitwise operations.

    Returns
    -------
    int
        The number of factors of 2.

    Examples
    --------
    >>> count_factors_of_2(12)
    2
    >>> count_factors_of_2(1024)
    10
    """
    if number == 0:
        return 0
    else:
        return (number & -number).bit_length() - 1


==> implemented_pseudocode/hsurf/pylib/enforce_typing.py <==
from functools import wraps
from typing import Any, Callable, get_type_hints


def enforce_typing(func: Callable) -> Callable:
    """Enforces argument and return types on wrapped function at runtime.

    Raises TypeError for detected violations.
    """
    # Get type hints
    hints = get_type_hints(func)

    @wraps(func)
    def wrapper(*args: Any, **kwargs: Any) -> Any:
        # Check argument types
        arg_names = list(func.__annotations__.keys())
        for arg_name, value in zip(arg_names, args):
            expected_type = hints.get(arg_name)
            if expected_type and not isinstance(value, expected_type):
                actual_type = type(value)
                raise TypeError(
                    f"Argument '{arg_name}' must be of type {expected_type}, "
                    f"but got {actual_type} with value {value}",
                )

        # Call the original function
        result = func(*args, **kwargs)

        # Check return type
        if "return" in hints:
            expected_return_type = hints["return"]
            if not isinstance(result, expected_return_type):
                actual_return_type = type(result)
                raise TypeError(
                    f"Return value must be of type {expected_return_type}, "
                    f"but got {actual_return_type} with value {result}",
                )

        return result

    return wrapper


==> implemented_pseudocode/hsurf/pylib/fast_pow2_divide.py <==
from .sign import sign


def fast_pow2_divide(dividend: int, divisor: int) -> int:
    """Perform fast division using bitwise operations.

    Parameters
    ----------
    dividend : int
        The dividend of the division operation.
    divisor : int
        The divisor of the division operation. Must be a positive integer and a
        power of 2.

    Returns
    -------
    int
        The quotient of dividing the dividend by the divisor.

    Examples
    --------
    >>> fast_pow2_divide(16, 4)
    4

    >>> fast_pow2_divide(0, 4)
    0

    >>> fast_pow2_divide(15, 4)
    3
    """

    assert divisor >= 1, "Divisor must be greater than or equal to 1"
    assert divisor.bit_count() == 1, "Divisor must be a power of 2"

    # Count the number of trailing zeros, which is equivalent to log2(divisor)
    shift_amount = (divisor - 1).bit_count()

    # Perform fast division using right shift
    return sign(dividend) * (abs(dividend) >> shift_amount)


==> implemented_pseudocode/hsurf/pylib/fast_pow2_mod.py <==
def fast_pow2_mod(dividend: int, divisor: int) -> int:
    """Perform fast mod using bitwise operations.

    Parameters
    ----------
    dividend : int
        The dividend of the mod operation.
    divisor : int
        The divisor of the mod operation. Must be a positive integer and a
        power of 2.

    Returns
    -------
    int
        The remainder of dividing the dividend by the divisor.

    Examples
    --------
    >>> fast_pow2_mod(16, 4)
    0

    >>> fast_pow2_mod(17, 4)
    1

    >>> fast_pow2_mod(0, 4)
    0

    >>> fast_pow2_mod(3, 4)
    3
    """
    assert divisor >= 1
    assert divisor.bit_count() == 1

    return dividend + abs(dividend * divisor) & (divisor - 1)


==> implemented_pseudocode/hsurf/pylib/get_powersof2triangle_val_at_index.py <==
from .bit_floor import bit_floor


def get_powersof2triangle_val_at_index(n: int) -> int:
    """Get value from end-to-end concatenation of binary orders of magnitude
    enumerations in constant time.

    This sequence is [A053645](https://oeis.org/A053645) in the Online
    Encyclopedia of Integer Sequences. Indexing assumes zero-based convention.
    """
    return n - bit_floor(n + 1) + 1


==> implemented_pseudocode/hsurf/pylib/hanoi/__init__.py <==
from .get_hanoi_value_at_index import get_hanoi_value_at_index
from .get_hanoi_value_incidence_at_index import (
    get_hanoi_value_incidence_at_index,
)
from .get_hanoi_value_index_cadence import get_hanoi_value_index_cadence
from .get_hanoi_value_index_offset import get_hanoi_value_index_offset
from .get_incidence_count_of_hanoi_value_through_index import (
    get_incidence_count_of_hanoi_value_through_index,
)
from .get_index_of_hanoi_value_next_incidence import (
    get_index_of_hanoi_value_next_incidence,
)
from .get_index_of_hanoi_value_nth_incidence import (
    get_index_of_hanoi_value_nth_incidence,
)
from .get_index_of_next_hanoi_value_geq_to import (
    get_index_of_next_hanoi_value_geq_to,
)
from .get_max_hanoi_value_through_index import (
    get_max_hanoi_value_through_index,
)
from .get_min_hanoi_value_with_incidence_at_least import (
    get_min_hanoi_value_with_incidence_at_least,
)

__all__ = [
    "get_hanoi_value_at_index",
    "get_hanoi_value_index_cadence",
    "get_hanoi_value_index_offset",
    "get_hanoi_value_incidence_at_index",
    "get_incidence_count_of_hanoi_value_through_index",
    "get_index_of_hanoi_value_next_incidence",
    "get_index_of_hanoi_value_nth_incidence",
    "get_index_of_next_hanoi_value_geq_to",
    "get_max_hanoi_value_through_index",
    "get_min_hanoi_value_with_incidence_at_least",
]


==> implemented_pseudocode/hsurf/pylib/hanoi/get_hanoi_value_at_index.py <==
def get_hanoi_value_at_index(n: int) -> int:
    """Get value of zero-indexed, zero-based Hanoi sequence in constant time.

    This sequence is [A007814](https://oeis.org/A007814) in the Online
    Encyclopedia of Integer Sequences. Equivalent to the Hanoi sequence
    ([A001511](https://oeis.org/A00151)), with all values less one. Indexing
    assumes zero-based convention.
    """
    n += 1
    return (n & -n).bit_length() - 1


==> implemented_pseudocode/hsurf/pylib/hanoi/get_hanoi_value_incidence_at_index.py <==
from .get_hanoi_value_at_index import get_hanoi_value_at_index


def get_hanoi_value_incidence_at_index(n: int) -> int:
    """How many times has the hanoi value at index n already been encountered?

    Assumes zero-indexing convention. See `get_hanoi_value_at_index` for notes
    on zero-based variant of Hanoi sequence used.
    """
    # equiv to n // 2 ** (get_hanoi_value_at_index(n) + 1)
    return n >> (get_hanoi_value_at_index(n) + 1)


==> implemented_pseudocode/hsurf/pylib/hanoi/get_hanoi_value_index_cadence.py <==
def get_hanoi_value_index_cadence(value: int) -> int:
    """How many indices occur between instances of hanoi value `value` after its
    first occurrence?"""
    return 1 << (value + 1)  # 2 ** (value + 1)


==> implemented_pseudocode/hsurf/pylib/hanoi/get_hanoi_value_index_offset.py <==
def get_hanoi_value_index_offset(value: int) -> int:
    """At what index does the hanoi value `value` first occur?"""
    return (1 << value) - 1  # 2**value - 1


==> implemented_pseudocode/hsurf/pylib/hanoi/get_incidence_count_of_hanoi_value_through_index.py <==
from ..fast_pow2_divide import fast_pow2_divide
from .get_hanoi_value_index_cadence import get_hanoi_value_index_cadence
from .get_hanoi_value_index_offset import get_hanoi_value_index_offset


def get_incidence_count_of_hanoi_value_through_index(
    value: int, n: int
) -> int:
    """How many times has the hanoi value value ocurred at indices up to and including index n?

    See `get_hanoi_value_at_index` for notes on zero-based variant of Hanoi sequence used.
    """
    offset = get_hanoi_value_index_offset(value)
    cadence = get_hanoi_value_index_cadence(value)
    return fast_pow2_divide(n - offset + cadence, cadence)


==> implemented_pseudocode/hsurf/pylib/hanoi/get_index_of_hanoi_value_next_incidence.py <==
from .get_incidence_count_of_hanoi_value_through_index import (
    get_incidence_count_of_hanoi_value_through_index,
)
from .get_index_of_hanoi_value_nth_incidence import (
    get_index_of_hanoi_value_nth_incidence,
)


def get_index_of_hanoi_value_next_incidence(
    value: int,
    index: int,
    n: int = 1,
) -> int:
    """At what index does the next incidence of a given value occur within the
    Hanoi sequence past the given index?

    Assumes zero-indexing convention. See `get_hanoi_value_at_index` for notes
    on zero-based variant of Hanoi sequence used.
    """
    incidence_count = get_incidence_count_of_hanoi_value_through_index(
        value,
        index,
    )
    # note: implicit +1 in converting from count to incidence index
    return get_index_of_hanoi_value_nth_incidence(
        value,
        incidence_count - 1 + n,
    )


==> implemented_pseudocode/hsurf/pylib/hanoi/get_index_of_hanoi_value_nth_incidence.py <==
from .get_hanoi_value_index_cadence import get_hanoi_value_index_cadence
from .get_hanoi_value_index_offset import get_hanoi_value_index_offset


def get_index_of_hanoi_value_nth_incidence(value: int, n: int) -> int:
    """At what index does the nth incidence of a given value occur within the
    Hanoi sequence?

    Assumes zero-indexing convention. See `get_hanoi_value_at_index` for notes
    on zero-based variant of Hanoi sequence used.
    """
    offset = get_hanoi_value_index_offset(value)
    cadence = get_hanoi_value_index_cadence(value)
    return offset + cadence * n


==> implemented_pseudocode/hsurf/pylib/hanoi/get_index_of_next_hanoi_value_geq_to.py <==
from ..fast_pow2_divide import fast_pow2_divide
from .get_hanoi_value_index_cadence import get_hanoi_value_index_cadence


def get_index_of_next_hanoi_value_geq_to(
    value: int,
    index: int,
) -> int:
    """At what index does the next incidence of a given hanoi value greater
    than or equal to `value` occur within the Hanoi sequence past the given
    index?

    Assumes zero-indexing convention. See `get_hanoi_value_at_index` for notes
    on zero-based variant of Hanoi sequence used.
    """
    cadence = get_hanoi_value_index_cadence(value) // 2
    assert cadence

    return fast_pow2_divide(index + cadence + 1, cadence) * cadence - 1


==> implemented_pseudocode/hsurf/pylib/hanoi/get_max_hanoi_value_through_index.py <==
def get_max_hanoi_value_through_index(n: int) -> int:
    """What is the largest hanoi value that occurs at indices up to and
    including index n?

    See `get_hanoi_value_at_index` for notes on zero-based variant of Hanoi sequence used.
    """
    # offset = 2**value - 1
    # offset + 1 = 2**value
    # floorlog2(offset + 1) = value
    return (n + 1).bit_length() - 1


==> implemented_pseudocode/hsurf/pylib/hanoi/get_min_hanoi_value_with_incidence_at_least.py <==
import typing

from ..bit_floor import bit_floor


def get_min_hanoi_value_with_incidence_at_least(
    n: int, index: int
) -> typing.Optional[int]:
    """What is the smallest hanoi value has ocurred at least n + 1 times?

    Assumes zero-indexing convention. See `get_hanoi_value_at_index` for notes
    on zero-based variant of Hanoi sequence used. Returns None if no hanoi
    value has ocurred n + 1 times.
    """

    # 2n + 1 allows the offset to be accounted for
    cadence_upper_bound = 2 * (index + 1) // (2 * n + 1)
    cadence = bit_floor(cadence_upper_bound)

    if cadence <= 1:
        return None
    elif cadence > 1:
        assert cadence.bit_length() >= 2
        return cadence.bit_length() - 2
    else:
        assert False


==> implemented_pseudocode/hsurf/pylib/jupyter_hide_toggle.py <==
import random

from IPython.display import HTML, Javascript


def jupyter_hide_toggle(hide: bool = False):
    if hide:
        return _jupyter_hide_toggle_hide()
    else:
        return _jupyter_hide_toggle_show()


# adapted from https://stackoverflow.com/a/52664156
def _jupyter_hide_toggle_hide():
    js_code = """
    function createToggleButton(cell) {
        var toggle_button = $('<button>').text('Toggle Input').click(function () {
            var input_area = cell.find('.input');
            input_area.toggle();
        });

        // Append button to the cell's toolbar
        cell.find('.input').before(toggle_button);

        // Hide input area by default
        cell.find('.input').hide();
    }

    var output_area = this;

    // Find the parent cell element
    var cell_element = output_area.element.parents('.cell');

    // Create toggle button for this cell
    createToggleButton(cell_element);
    """

    return Javascript(js_code)


def _jupyter_hide_toggle_show():
    this_cell = """$('div.cell.code_cell.rendered.selected')"""

    toggle_text = "Toggle show/hide"  # text shown on toggle link
    target_cell = this_cell  # target cell to control with toggle

    js_f_name = "code_toggle_{}".format(str(random.randint(1, 2**64)))

    html = """
        <script>
            function {f_name}() {{
                {cell_selector}.find('div.input').toggle();
            }}

        </script>

        <a href="javascript:{f_name}()">{toggle_text}</a>
    """.format(
        f_name=js_f_name,
        cell_selector=target_cell,
        toggle_text=toggle_text,
    )

    return HTML(html)


==> implemented_pseudocode/hsurf/pylib/log_args_and_result.py <==
import functools
import typing


# adapted from https://realpython.com/primer-on-python-decorators/
def log_args_and_result(
    logger: typing.Any,
    log_level: int,
) -> typing.Callable:
    """Decorates function to log arguments and return value.

    Parameters
    ----------
    logger : logging.Logger
        The logger to be used.
    log_level : int
        Logging level to add entries at (e.g. logging.INFO, logging.DEBUG).

    Examples
    --------
    >>> import logging
    >>> logging.basicConfig(level=logging.INFO)
    >>> logger = logging.getLogger()
    >>> @log_args_and_result(logger=logger, log_level=logging.INFO)
    ... def add(a, b):
    ...     return a + b
    ...
    >>> add(2, 3)
    calling add(2, 3)
    'add' returned 5
    """

    def decorator(func: typing.Callable) -> typing.Callable:
        """Print the function signature, args and return value"""

        @functools.wraps(func)
        def wrap(*args, **kwargs):
            args_repr = [repr(a) for a in args]
            kwargs_repr = [f"{k}={v!r}" for k, v in kwargs.items()]
            signature = ", ".join(args_repr + kwargs_repr)
            logger.log(
                level=log_level,
                msg=f">>> calling {func.__name__}({signature})",
            )
            value = func(*args, **kwargs)
            logger.log(
                level=log_level,
                msg=f">> {func.__name__!r} returned {value!r}",
            )
            return value

        return wrap

    return decorator


==> implemented_pseudocode/hsurf/pylib/longevity_ordering_alternating/__init__.py <==
from .get_longevity_directionality import get_longevity_directionality
from .get_longevity_index_of_mapped_position import (
    get_longevity_index_of_mapped_position,
)
from .get_longevity_mapped_position_of_index import (
    get_longevity_mapped_position_of_index,
)
from .get_longevity_reversed_position_within_level import (
    get_longevity_reversed_position_within_level,
)

__all__ = [
    "get_longevity_directionality",
    "get_longevity_index_of_mapped_position",
    "get_longevity_mapped_position_of_index",
    "get_longevity_reversed_position_within_level",
]


==> implemented_pseudocode/hsurf/pylib/longevity_ordering_alternating/get_longevity_directionality.py <==
def get_longevity_directionality(longevity_level: int, polarity: bool) -> bool:
    # != gives xor
    return polarity != bool(longevity_level % 2)


==> implemented_pseudocode/hsurf/pylib/longevity_ordering_alternating/get_longevity_index_of_mapped_position.py <==
from ..longevity_ordering_common import (
    get_longevity_level_of_mapped_position,
    get_longevity_num_positions_at_lower_levels,
    get_longevity_offset_of_level,
)
from .get_longevity_directionality import get_longevity_directionality
from .get_longevity_reversed_position_within_level import (
    get_longevity_reversed_position_within_level,
)


def get_longevity_index_of_mapped_position(
    mapped_position: int,
    num_positions: int,
    polarity: bool,
) -> int:
    """What logical index is assigned to the `n`th physical site?"""
    longevity_level = get_longevity_level_of_mapped_position(
        mapped_position,
        num_positions,
    )

    offset = get_longevity_offset_of_level(longevity_level, num_positions)
    spacing = offset * 2

    assert spacing == 0 or (mapped_position - offset) % spacing == 0

    directionality = get_longevity_directionality(longevity_level, polarity)
    position_within_level = (
        (mapped_position - offset) // spacing if spacing else 0
    )
    if not directionality:
        position_within_level = get_longevity_reversed_position_within_level(
            position_within_level, longevity_level
        )

    num_positions_at_lower_levels = (
        get_longevity_num_positions_at_lower_levels(
            longevity_level,
        )
    )

    index = position_within_level + num_positions_at_lower_levels
    return index


==> implemented_pseudocode/hsurf/pylib/longevity_ordering_alternating/get_longevity_mapped_position_of_index.py <==
from ..get_powersof2triangle_val_at_index import (
    get_powersof2triangle_val_at_index,
)
from ..longevity_ordering_common import (
    get_longevity_level_of_index,
    get_longevity_offset_of_level,
)
from .get_longevity_directionality import get_longevity_directionality
from .get_longevity_reversed_position_within_level import (
    get_longevity_reversed_position_within_level,
)


def get_longevity_mapped_position_of_index(
    index: int,
    num_indices: int,
    polarity: bool,
) -> int:
    """Which physical site in the sequence does the `index`th logical entry map
    to?"""
    longevity_level = get_longevity_level_of_index(index)
    position_within_level = (
        get_powersof2triangle_val_at_index(index - 1) if index else 0
    )

    directionality = get_longevity_directionality(longevity_level, polarity)
    offset = get_longevity_offset_of_level(longevity_level, num_indices)
    spacing = offset * 2
    if not directionality:
        position_within_level = get_longevity_reversed_position_within_level(
            position_within_level,
            longevity_level,
        )
    position = offset + spacing * position_within_level
    return position


==> implemented_pseudocode/hsurf/pylib/longevity_ordering_alternating/get_longevity_reversed_position_within_level.py <==
from ..longevity_ordering_common import get_longevity_num_positions_at_level


def get_longevity_reversed_position_within_level(
    position_within_level: int,
    longevity_level: int,
) -> int:
    num_positions_within_level = get_longevity_num_positions_at_level(
        longevity_level,
    )
    reversed_position_within_level = (
        num_positions_within_level - 1 - position_within_level
    )
    return reversed_position_within_level


==> implemented_pseudocode/hsurf/pylib/longevity_ordering_common/__init__.py <==
from .get_longevity_level_of_index import get_longevity_level_of_index
from .get_longevity_level_of_mapped_position import (
    get_longevity_level_of_mapped_position,
)
from .get_longevity_num_positions_at_level import (
    get_longevity_num_positions_at_level,
)
from .get_longevity_num_positions_at_lower_levels import (
    get_longevity_num_positions_at_lower_levels,
)
from .get_longevity_offset_of_level import get_longevity_offset_of_level

__all__ = [
    "get_longevity_level_of_index",
    "get_longevity_level_of_mapped_position",
    "get_longevity_num_positions_at_level",
    "get_longevity_num_positions_at_lower_levels",
    "get_longevity_offset_of_level",
]


==> implemented_pseudocode/hsurf/pylib/longevity_ordering_common/get_longevity_level_of_index.py <==
def get_longevity_level_of_index(index: int) -> int:
    """What physical nesting layer does the logical index map to?"""
    return index.bit_length()


==> implemented_pseudocode/hsurf/pylib/longevity_ordering_common/get_longevity_level_of_mapped_position.py <==
def get_longevity_level_of_mapped_position(
    mapped_position: int,
    num_positions: int,
) -> int:
    least_significant_set_bit = (
        mapped_position & -mapped_position
    ).bit_length()
    return (
        0
        if mapped_position == 0
        else (num_positions.bit_length() - least_significant_set_bit)
    )


==> implemented_pseudocode/hsurf/pylib/longevity_ordering_common/get_longevity_num_positions_at_level.py <==
def get_longevity_num_positions_at_level(level: int) -> int:
    return 1 << (level - 1) if level else 1


==> implemented_pseudocode/hsurf/pylib/longevity_ordering_common/get_longevity_num_positions_at_lower_levels.py <==
def get_longevity_num_positions_at_lower_levels(longevity_level: int) -> int:
    # level -> num_positions_at_lower_levels
    # 0 -> 0
    # 1 -> 1
    # 2 -> 2, etc.
    # 3 -> 4, etc.
    return 1 << (longevity_level - 1) if longevity_level else 0


==> implemented_pseudocode/hsurf/pylib/longevity_ordering_common/get_longevity_offset_of_level.py <==
def get_longevity_offset_of_level(
    level: int,
    num_indices: int,
) -> int:
    """How many physical sites from beginning does the first element of the
    nth level occur?"""
    # alternate impl: (num_indices >> level) * bool(level)
    return (num_indices >> level) & ~num_indices


==> implemented_pseudocode/hsurf/pylib/longevity_ordering_descending/__init__.py <==
from .get_longevity_index_of_mapped_position import (
    get_longevity_index_of_mapped_position,
)
from .get_longevity_mapped_position_of_index import (
    get_longevity_mapped_position_of_index,
)

__all__ = [
    "get_longevity_index_of_mapped_position",
    "get_longevity_mapped_position_of_index",
]


==> implemented_pseudocode/hsurf/pylib/longevity_ordering_descending/get_longevity_index_of_mapped_position.py <==
from .. import longevity_ordering_naive as lon
from ..oeis import get_a341916_value_at_index


def get_longevity_index_of_mapped_position(
    mapped_position: int,
    num_positions: int,
) -> int:
    """What logical index is assigned to the `n`th physical site?"""
    naive_index = lon.get_longevity_index_of_mapped_position(
        mapped_position,
        num_positions,
    )
    return get_a341916_value_at_index(naive_index)


==> implemented_pseudocode/hsurf/pylib/longevity_ordering_descending/get_longevity_mapped_position_of_index.py <==
from ..longevity_ordering_common import (
    get_longevity_level_of_index,
    get_longevity_offset_of_level,
)
from ..oeis import get_a341916_index_of_value


def get_longevity_mapped_position_of_index(
    index: int,
    num_indices: int,
) -> int:
    """Which physical site in the sequence does the `index`th logical entry map
    to?"""
    longevity_level = get_longevity_level_of_index(index)

    subtrahend = (1 << (longevity_level)) >> 1  # 2**longevity_level // 2
    position_within_level = get_a341916_index_of_value(index) - subtrahend
    offset = get_longevity_offset_of_level(longevity_level, num_indices)
    spacing = offset << 1  # offset * 2
    position = offset + spacing * position_within_level
    return position


==> implemented_pseudocode/hsurf/pylib/longevity_ordering_naive/__init__.py <==
from .get_longevity_index_of_mapped_position import (
    get_longevity_index_of_mapped_position,
)
from .get_longevity_mapped_position_of_index import (
    get_longevity_mapped_position_of_index,
)
from .get_longevity_position_within_level import (
    get_longevity_position_within_level,
)

__all__ = [
    "get_longevity_index_of_mapped_position",
    "get_longevity_mapped_position_of_index",
    "get_longevity_position_within_level",
]


==> implemented_pseudocode/hsurf/pylib/longevity_ordering_naive/get_longevity_index_of_mapped_position.py <==
from ..oeis import get_a025480_value_at_index


def get_longevity_index_of_mapped_position(index: int, num_indices: int) -> int:
    """What logical index is assigned to the `n`th physical site?"""
    assert num_indices.bit_count() == 1
    grundy_offset = num_indices - 1
    return get_a025480_value_at_index(grundy_offset + index)


==> implemented_pseudocode/hsurf/pylib/longevity_ordering_naive/get_longevity_mapped_position_of_index.py <==
from ..bit_floor import bit_floor
from ..longevity_ordering_common import (
    get_longevity_level_of_index,
    get_longevity_offset_of_level,
)


# related to https://oeis.org/A181733
# see also https://oeis.org/A139709 and https://oeis.org/A092323
def get_longevity_mapped_position_of_index(index: int, num_indices: int) -> int:
    """Which physical site in the sequence does the `index`th logical entry map
    to?"""
    longevity_level = get_longevity_level_of_index(index)

    # see get_powersof2triangle_val_at_index
    position_within_level = index - bit_floor(index)

    offset = get_longevity_offset_of_level(longevity_level, num_indices)
    spacing = offset << 1
    res = offset + spacing * position_within_level
    assert res.bit_count() == index.bit_count()
    return res


==> implemented_pseudocode/hsurf/pylib/longevity_ordering_naive/get_longevity_position_within_level.py <==
from ..longevity_ordering_common import (
    get_longevity_level_of_mapped_position,
    get_longevity_offset_of_level,
)


def get_longevity_position_within_level(
    mapped_position: int,
    num_positions: int,
) -> int:
    longevity_level = get_longevity_level_of_mapped_position(
        mapped_position,
        num_positions,
    )

    offset = get_longevity_offset_of_level(longevity_level, num_positions)
    spacing = offset << 1  # * 2

    assert spacing == 0 or (mapped_position - offset) % spacing == 0
    position_within_level = (
        (mapped_position - offset) // spacing if spacing else 0
    )
    return position_within_level


==> implemented_pseudocode/hsurf/pylib/longevity_ordering_piecewise_ascending/__init__.py <==
from .get_longevity_index_of_mapped_position import (
    get_longevity_index_of_mapped_position,
)
from .get_longevity_mapped_position_of_index import (
    get_longevity_mapped_position_of_index,
)

__all__ = [
    "get_longevity_index_of_mapped_position",
    "get_longevity_mapped_position_of_index",
]


==> implemented_pseudocode/hsurf/pylib/longevity_ordering_piecewise_ascending/get_longevity_index_of_mapped_position.py <==
from .. import longevity_ordering_naive as lon
from ..longevity_ordering_common import get_longevity_level_of_mapped_position
from ..oeis import get_a030109_index_of_value


def get_longevity_index_of_mapped_position(
    mapped_position: int,
    num_positions: int,
) -> int:
    """What logical index is assigned to the `n`th physical site?"""
    longevity_level = get_longevity_level_of_mapped_position(
        mapped_position,
        num_positions,
    )
    naive_position_within_level = lon.get_longevity_position_within_level(
        mapped_position,
        num_positions,
    )
    index = (
        get_a030109_index_of_value(
            naive_position_within_level,
            longevity_level,
        )
        + 1
        if mapped_position
        else 0
    )
    return index


==> implemented_pseudocode/hsurf/pylib/longevity_ordering_piecewise_ascending/get_longevity_mapped_position_of_index.py <==
from ..longevity_ordering_common import (
    get_longevity_level_of_index,
    get_longevity_offset_of_level,
)
from ..oeis import get_a030109_value_at_index


def get_longevity_mapped_position_of_index(
    index: int,
    num_indices: int,
) -> int:
    """Which physical site in the sequence does the `index`th logical entry map
    to?"""
    longevity_level = get_longevity_level_of_index(index)
    position_within_level = (
        get_a030109_value_at_index(index - 1) if index else 0
    )

    offset = get_longevity_offset_of_level(longevity_level, num_indices)
    spacing = offset * 2
    position = offset + spacing * position_within_level
    return position


==> implemented_pseudocode/hsurf/pylib/modulo.py <==
def modulo(a: int, b: int) -> int:
    """
    Calculate the mathematical modulo of 'a' with respect to 'b', ensuring a
    non-negative result.

    This function computes the modulo operation based on the mathematical
    definition, using the formula: (a % b + b) % b. This ensures that the
    result is non-negative even if 'a' is negative.

    Parameters
    ----------
    a : int
        The integer for which the modulo needs to be calculated.

    b : int
        The integer by which 'a' will be divided to calculate the modulo.
        Must be non-zero.

    Returns
    -------
    int
        The non-negative modulo of 'a' with respect to 'b'.

    Examples
    --------
    >>> modulo(7, 3)
    1
    >>> modulo(-7, 3)
    2

    Notes
    -----
    This function doesn't work for floating-point numbers.
    """
    return (a % b + b) % b


==> implemented_pseudocode/hsurf/pylib/oeis/__init__.py <==
from .get_a000295_index_of_value import get_a000295_index_of_value
from .get_a000295_value_at_index import get_a000295_value_at_index
from .get_a000325_index_of_value import get_a000325_index_of_value
from .get_a000325_value_at_index import get_a000325_value_at_index
from .get_a005187_index_of_value import get_a005187_index_of_value
from .get_a005187_value_at_index import get_a005187_value_at_index
from .get_a025480_value_at_index import get_a025480_value_at_index
from .get_a030109_index_of_value import get_a030109_index_of_value
from .get_a030109_value_at_index import get_a030109_value_at_index
from .get_a037870_value_at_index import get_a037870_value_at_index
from .get_a048881_value_at_index import get_a048881_value_at_index
from .get_a057716_value_at_index import get_a057716_value_at_index
from .get_a059893_index_of_value import get_a059893_index_of_value
from .get_a059893_value_at_index import get_a059893_value_at_index
from .get_a062289_value_at_index import get_a062289_value_at_index
from .get_a083058_index_of_value import get_a083058_index_of_value
from .get_a083058_value_at_index import get_a083058_value_at_index
from .get_a130654_value_at_index import get_a130654_value_at_index
from .get_a341916_index_of_value import get_a341916_index_of_value
from .get_a341916_value_at_index import get_a341916_value_at_index

__all__ = [
    "get_a000295_index_of_value",
    "get_a000295_value_at_index",
    "get_a000325_value_at_index",
    "get_a000325_index_of_value",
    "get_a005187_index_of_value",
    "get_a005187_value_at_index",
    "get_a025480_value_at_index",
    "get_a030109_index_of_value",
    "get_a030109_value_at_index",
    "get_a037870_value_at_index",
    "get_a048881_value_at_index",
    "get_a057716_value_at_index",
    "get_a059893_index_of_value",
    "get_a059893_value_at_index",
    "get_a062289_value_at_index",
    "get_a083058_index_of_value",
    "get_a083058_value_at_index",
    "get_a341916_index_of_value",
    "get_a130654_value_at_index",
    "get_a341916_value_at_index",
]


==> implemented_pseudocode/hsurf/pylib/oeis/get_a000295_index_of_value.py <==
from .get_a000295_value_at_index import get_a000295_value_at_index


# see https://oeis.org/A000295
def get_a000295_index_of_value(v: int) -> int:
    """Return the greatest index of A000295 with value `<= v`.

    Note: uses -1 as the first index, i.e., skips zeroth element.
    """
    ansatz = (v + 1).bit_length() - 1
    correction = get_a000295_value_at_index(ansatz) > v
    return ansatz - correction


==> implemented_pseudocode/hsurf/pylib/oeis/get_a000295_value_at_index.py <==
# see https://oeis.org/A000295
def get_a000295_value_at_index(n: int) -> int:
    """Return the value of A000295 at the given index.

    Note: uses -1 as the first index, i.e., skips zeroth element.
    """
    n += 1
    return (1 << n) - n - 1


==> implemented_pseudocode/hsurf/pylib/oeis/get_a000325_index_of_value.py <==
from .get_a000325_value_at_index import get_a000325_value_at_index


# see https://oeis.org/A000325
def get_a000325_index_of_value(v: int) -> int:
    """Return the greatest index of A000325 with value `<= v`.

    v must be positive.
    """
    assert v > 0
    ansatz = (v).bit_length()
    correction = get_a000325_value_at_index(ansatz) > v
    return ansatz - correction


==> implemented_pseudocode/hsurf/pylib/oeis/get_a000325_value_at_index.py <==
# see https://oeis.org/A000295
def get_a000325_value_at_index(n: int) -> int:
    """Return the value of A000325 at the given index.

    A000325(n) = 2^n - n.
    """
    return (1 << n) - n  # Chai Wah Wu, https://oeis.org/A000325


==> implemented_pseudocode/hsurf/pylib/oeis/get_a005187_index_of_value.py <==
import interval_search as inch

from .get_a005187_value_at_index import get_a005187_value_at_index


# https://oeis.org/A005187
def get_a005187_index_of_value(n: int) -> int:
    """Get the index of the largest value of A005187 less than or equal to n."""
    return inch.binary_search(
        lambda x: get_a005187_value_at_index(x + 1) > n,
        n >> 1,
        (n >> 1) + n.bit_count(),
    )

    # subtracting n - a215020(n) collapses points to the lower
    # edge of their bin (i.e., a005187 values)

    # differences of value from 2n are related to this sequence
    # 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 2, 1, 1, 0, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 1, 0, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 1, 0, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 1, 0, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 1, 1, 0, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 1, 1, 0...
    # which is interspersed repeats of doubling amounts of this sequence
    # 0, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 1, 1...


# v = 1 when all 1's in the binary representation of i below the most significant bit are flush right, but what's the rest of the pattern?
# 1 0b1 0
# 2 0b10 1
# 3 0b11 1
# 4 0b100 1
# 5 0b101 1
# 6 0b110 2
# 7 0b111 1
# 8 0b1000 1
# 9 0b1001 1
# 10 0b1010 2
# 11 0b1011 1
# 12 0b1100 2
# 13 0b1101 2
# 14 0b1110 2
# 15 0b1111 1
# 16 0b10000 1
# 17 0b10001 1
# 18 0b10010 2
# 19 0b10011 1
# 20 0b10100 2
# 21 0b10101 2
# 22 0b10110 2
# 23 0b10111 1
# 24 0b11000 2
# 25 0b11001 2
# 26 0b11010 2
# 27 0b11011 2
# 28 0b11100 3
# 29 0b11101 2
# 30 0b11110 2
# 31 0b11111 1
# 32 0b100000 1
# 33 0b100001 1
# 34 0b100010 2
# 35 0b100011 1
# 36 0b100100 2
# 37 0b100101 2
# 38 0b100110 2
# 39 0b100111 1
# 40 0b101000 2
# 41 0b101001 2
# 42 0b101010 2
# 43 0b101011 2
# 44 0b101100 3
# 45 0b101101 2
# 46 0b101110 2
# 47 0b101111 1
# 48 0b110000 2
# 49 0b110001 2
# 50 0b110010 2
# 51 0b110011 2
# 52 0b110100 3
# 53 0b110101 2
# 54 0b110110 2
# 55 0b110111 2
# 56 0b111000 3
# 57 0b111001 2
# 58 0b111010 3
# 59 0b111011 3
# 60 0b111100 3
# 61 0b111101 2
# 62 0b111110 2
# 63 0b111111 1
# 64 0b1000000 1
# 65 0b1000001 1
# 66 0b1000010 2
# 67 0b1000011 1
# 68 0b1000100 2
# 69 0b1000101 2
# 70 0b1000110 2
# 71 0b1000111 1
# 72 0b1001000 2
# 73 0b1001001 2
# 74 0b1001010 2
# 75 0b1001011 2
# 76 0b1001100 3
# 77 0b1001101 2
# 78 0b1001110 2
# 79 0b1001111 1
# 80 0b1010000 2
# 81 0b1010001 2
# 82 0b1010010 2
# 83 0b1010011 2
# 84 0b1010100 3
# 85 0b1010101 2
# 86 0b1010110 2
# 87 0b1010111 2
# 88 0b1011000 3
# 89 0b1011001 2
# 90 0b1011010 3
# 91 0b1011011 3
# 92 0b1011100 3
# 93 0b1011101 2
# 94 0b1011110 2
# 95 0b1011111 1
# 96 0b1100000 2
# 97 0b1100001 2
# 98 0b1100010 2
# 99 0b1100011 2
# 100 0b1100100 3
# 101 0b1100101 2
# 102 0b1100110 2
# 103 0b1100111 2
# 104 0b1101000 3
# 105 0b1101001 2
# 106 0b1101010 3
# 107 0b1101011 3
# 108 0b1101100 3
# 109 0b1101101 2
# 110 0b1101110 2
# 111 0b1101111 2
# 112 0b1110000 3
# 113 0b1110001 2
# 114 0b1110010 3
# 115 0b1110011 3
# 116 0b1110100 3
# 117 0b1110101 2
# 118 0b1110110 3
# 119 0b1110111 3
# 120 0b1111000 3
# 121 0b1111001 3
# 122 0b1111010 4
# 123 0b1111011 3
# 124 0b1111100 3
# 125 0b1111101 2
# 126 0b1111110 2
# 127 0b1111111 1
# 128 0b10000000 1
# 129 0b10000001 1
# 130 0b10000010 2
# 131 0b10000011 1
# 132 0b10000100 2
# 133 0b10000101 2
# 134 0b10000110 2
# 135 0b10000111 1
# 136 0b10001000 2
# 137 0b10001001 2
# 138 0b10001010 2
# 139 0b10001011 2
# 140 0b10001100 3
# 141 0b10001101 2
# 142 0b10001110 2
# 143 0b10001111 1
# 144 0b10010000 2
# 145 0b10010001 2
# 146 0b10010010 2
# 147 0b10010011 2
# 148 0b10010100 3
# 149 0b10010101 2
# 150 0b10010110 2
# 151 0b10010111 2
# 152 0b10011000 3
# 153 0b10011001 2
# 154 0b10011010 3
# 155 0b10011011 3
# 156 0b10011100 3
# 157 0b10011101 2
# 158 0b10011110 2
# 159 0b10011111 1
# 160 0b10100000 2
# 161 0b10100001 2
# 162 0b10100010 2
# 163 0b10100011 2
# 164 0b10100100 3
# 165 0b10100101 2
# 166 0b10100110 2
# 167 0b10100111 2
# 168 0b10101000 3
# 169 0b10101001 2
# 170 0b10101010 3
# 171 0b10101011 3
# 172 0b10101100 3
# 173 0b10101101 2
# 174 0b10101110 2
# 175 0b10101111 2
# 176 0b10110000 3
# 177 0b10110001 2
# 178 0b10110010 3
# 179 0b10110011 3
# 180 0b10110100 3
# 181 0b10110101 2
# 182 0b10110110 3
# 183 0b10110111 3
# 184 0b10111000 3
# 185 0b10111001 3
# 186 0b10111010 4
# 187 0b10111011 3
# 188 0b10111100 3
# 189 0b10111101 2
# 190 0b10111110 2
# 191 0b10111111 1
# 192 0b11000000 2
# 193 0b11000001 2
# 194 0b11000010 2
# 195 0b11000011 2
# 196 0b11000100 3
# 197 0b11000101 2
# 198 0b11000110 2
# 199 0b11000111 2
# 200 0b11001000 3
# 201 0b11001001 2
# 202 0b11001010 3
# 203 0b11001011 3
# 204 0b11001100 3
# 205 0b11001101 2
# 206 0b11001110 2
# 207 0b11001111 2
# 208 0b11010000 3
# 209 0b11010001 2
# 210 0b11010010 3
# 211 0b11010011 3
# 212 0b11010100 3
# 213 0b11010101 2
# 214 0b11010110 3
# 215 0b11010111 3
# 216 0b11011000 3
# 217 0b11011001 3
# 218 0b11011010 4
# 219 0b11011011 3
# 220 0b11011100 3
# 221 0b11011101 2
# 222 0b11011110 2
# 223 0b11011111 2
# 224 0b11100000 3
# 225 0b11100001 2
# 226 0b11100010 3
# 227 0b11100011 3
# 228 0b11100100 3
# 229 0b11100101 2
# 230 0b11100110 3
# 231 0b11100111 3
# 232 0b11101000 3
# 233 0b11101001 3
# 234 0b11101010 4
# 235 0b11101011 3
# 236 0b11101100 3
# 237 0b11101101 2
# 238 0b11101110 3
# 239 0b11101111 3
# 240 0b11110000 3
# 241 0b11110001 3
# 242 0b11110010 4
# 243 0b11110011 3
# 244 0b11110100 3
# 245 0b11110101 3
# 246 0b11110110 4
# 247 0b11110111 3
# 248 0b11111000 4
# 249 0b11111001 4
# 250 0b11111010 4
# 251 0b11111011 3
# 252 0b11111100 3
# 253 0b11111101 2
# 254 0b11111110 2
# 255 0b11111111 1
# 256 0b100000000 1
# 257 0b100000001 1
# 258 0b100000010 2
# 259 0b100000011 1
# 260 0b100000100 2
# 261 0b100000101 2
# 262 0b100000110 2
# 263 0b100000111 1
# 264 0b100001000 2
# 265 0b100001001 2
# 266 0b100001010 2
# 267 0b100001011 2
# 268 0b100001100 3
# 269 0b100001101 2
# 270 0b100001110 2
# 271 0b100001111 1
# 272 0b100010000 2
# 273 0b100010001 2
# 274 0b100010010 2
# 275 0b100010011 2
# 276 0b100010100 3
# 277 0b100010101 2
# 278 0b100010110 2
# 279 0b100010111 2
# 280 0b100011000 3
# 281 0b100011001 2
# 282 0b100011010 3
# 283 0b100011011 3
# 284 0b100011100 3
# 285 0b100011101 2
# 286 0b100011110 2
# 287 0b100011111 1
# 288 0b100100000 2
# 289 0b100100001 2
# 290 0b100100010 2
# 291 0b100100011 2
# 292 0b100100100 3
# 293 0b100100101 2
# 294 0b100100110 2
# 295 0b100100111 2
# 296 0b100101000 3
# 297 0b100101001 2
# 298 0b100101010 3
# 299 0b100101011 3
# 300 0b100101100 3
# 301 0b100101101 2
# 302 0b100101110 2
# 303 0b100101111 2
# 304 0b100110000 3
# 305 0b100110001 2
# 306 0b100110010 3
# 307 0b100110011 3
# 308 0b100110100 3
# 309 0b100110101 2
# 310 0b100110110 3
# 311 0b100110111 3
# 312 0b100111000 3
# 313 0b100111001 3
# 314 0b100111010 4
# 315 0b100111011 3
# 316 0b100111100 3
# 317 0b100111101 2
# 318 0b100111110 2
# 319 0b100111111 1
# 320 0b101000000 2
# 321 0b101000001 2
# 322 0b101000010 2
# 323 0b101000011 2
# 324 0b101000100 3
# 325 0b101000101 2
# 326 0b101000110 2
# 327 0b101000111 2
# 328 0b101001000 3
# 329 0b101001001 2
# 330 0b101001010 3
# 331 0b101001011 3
# 332 0b101001100 3
# 333 0b101001101 2
# 334 0b101001110 2
# 335 0b101001111 2
# 336 0b101010000 3
# 337 0b101010001 2
# 338 0b101010010 3
# 339 0b101010011 3
# 340 0b101010100 3
# 341 0b101010101 2
# 342 0b101010110 3
# 343 0b101010111 3
# 344 0b101011000 3
# 345 0b101011001 3
# 346 0b101011010 4
# 347 0b101011011 3
# 348 0b101011100 3
# 349 0b101011101 2
# 350 0b101011110 2
# 351 0b101011111 2
# 352 0b101100000 3
# 353 0b101100001 2
# 354 0b101100010 3
# 355 0b101100011 3
# 356 0b101100100 3
# 357 0b101100101 2
# 358 0b101100110 3
# 359 0b101100111 3
# 360 0b101101000 3
# 361 0b101101001 3
# 362 0b101101010 4
# 363 0b101101011 3
# 364 0b101101100 3
# 365 0b101101101 2
# 366 0b101101110 3
# 367 0b101101111 3
# 368 0b101110000 3
# 369 0b101110001 3
# 370 0b101110010 4
# 371 0b101110011 3
# 372 0b101110100 3
# 373 0b101110101 3
# 374 0b101110110 4
# 375 0b101110111 3
# 376 0b101111000 4
# 377 0b101111001 4
# 378 0b101111010 4
# 379 0b101111011 3
# 380 0b101111100 3
# 381 0b101111101 2
# 382 0b101111110 2
# 383 0b101111111 1
# 384 0b110000000 2
# 385 0b110000001 2
# 386 0b110000010 2
# 387 0b110000011 2
# 388 0b110000100 3
# 389 0b110000101 2
# 390 0b110000110 2
# 391 0b110000111 2
# 392 0b110001000 3
# 393 0b110001001 2
# 394 0b110001010 3
# 395 0b110001011 3
# 396 0b110001100 3
# 397 0b110001101 2
# 398 0b110001110 2
# 399 0b110001111 2
# 400 0b110010000 3
# 401 0b110010001 2
# 402 0b110010010 3
# 403 0b110010011 3
# 404 0b110010100 3
# 405 0b110010101 2
# 406 0b110010110 3
# 407 0b110010111 3
# 408 0b110011000 3
# 409 0b110011001 3
# 410 0b110011010 4
# 411 0b110011011 3
# 412 0b110011100 3
# 413 0b110011101 2
# 414 0b110011110 2
# 415 0b110011111 2
# 416 0b110100000 3
# 417 0b110100001 2
# 418 0b110100010 3
# 419 0b110100011 3
# 420 0b110100100 3
# 421 0b110100101 2
# 422 0b110100110 3
# 423 0b110100111 3
# 424 0b110101000 3
# 425 0b110101001 3
# 426 0b110101010 4
# 427 0b110101011 3
# 428 0b110101100 3
# 429 0b110101101 2
# 430 0b110101110 3
# 431 0b110101111 3
# 432 0b110110000 3
# 433 0b110110001 3
# 434 0b110110010 4
# 435 0b110110011 3
# 436 0b110110100 3
# 437 0b110110101 3
# 438 0b110110110 4
# 439 0b110110111 3
# 440 0b110111000 4
# 441 0b110111001 4
# 442 0b110111010 4
# 443 0b110111011 3
# 444 0b110111100 3
# 445 0b110111101 2
# 446 0b110111110 2
# 447 0b110111111 2
# 448 0b111000000 3
# 449 0b111000001 2
# 450 0b111000010 3
# 451 0b111000011 3
# 452 0b111000100 3
# 453 0b111000101 2
# 454 0b111000110 3
# 455 0b111000111 3
# 456 0b111001000 3
# 457 0b111001001 3
# 458 0b111001010 4
# 459 0b111001011 3
# 460 0b111001100 3
# 461 0b111001101 2
# 462 0b111001110 3
# 463 0b111001111 3
# 464 0b111010000 3
# 465 0b111010001 3
# 466 0b111010010 4
# 467 0b111010011 3
# 468 0b111010100 3
# 469 0b111010101 3
# 470 0b111010110 4
# 471 0b111010111 3
# 472 0b111011000 4
# 473 0b111011001 4
# 474 0b111011010 4
# 475 0b111011011 3
# 476 0b111011100 3
# 477 0b111011101 2
# 478 0b111011110 3
# 479 0b111011111 3
# 480 0b111100000 3
# 481 0b111100001 3
# 482 0b111100010 4
# 483 0b111100011 3
# 484 0b111100100 3
# 485 0b111100101 3
# 486 0b111100110 4
# 487 0b111100111 3
# 488 0b111101000 4
# 489 0b111101001 4
# 490 0b111101010 4
# 491 0b111101011 3
# 492 0b111101100 3
# 493 0b111101101 3
# 494 0b111101110 4
# 495 0b111101111 3
# 496 0b111110000 4
# 497 0b111110001 4
# 498 0b111110010 4
# 499 0b111110011 3
# 500 0b111110100 4
# 501 0b111110101 4
# 502 0b111110110 4
# 503 0b111110111 4
# 504 0b111111000 5
# 505 0b111111001 4
# 506 0b111111010 4
# 507 0b111111011 3
# 508 0b111111100 3
# 509 0b111111101 2
# 510 0b111111110 2
# 511 0b111111111 1

# taking in longevity-sorted order appears to give https://oeis.org/A130654 but that relation doesn't hold up

# more terms
# [0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 2, 1, 1, 0, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 1, 0, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 1, 0, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 1, 0, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 1, 1, 0, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 1, 1, 0, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 1, 1, 0, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 2, 1, 1, 0, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 2, 2, 1, 1, 0, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 4, 4, 3, 3, 2, 2, 1, 1, 0, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 4, 4, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 6, 7, 6, 7, 7, 7, 6, 6, 5, 5, 4, 4, 3, 3, 2, 2, 1, 1, 0, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 4, 4, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 6, 7, 6, 7, 7, 7, 6, 6, 5, 5, 4, 4, 3, 3, 2, 2, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 6, 7, 6, 7, 7, 7, 6, 6, 5, 5, 4, 4, 3, 3, 2, 2, 1, 2, 2, 2, 2, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 6, 7, 6, 7, 7, 7, 6, 6, 5, 5, 4, 4, 3, 3, 2, 2, 2, 3, 2, 3, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 6, 7, 6, 7, 7, 7, 6, 6, 5, 5, 4, 4, 3, 3, 2, 3, 3, 3, 3, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 6, 7, 6, 7, 7, 7, 6, 6, 5, 5, 4, 4, 3, 3, 3, 4, 3, 4, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 6, 7, 6, 7, 7, 7, 6, 6, 5, 5, 4, 4, 3, 4, 4, 4, 4, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 6, 7, 6, 7, 7, 7, 6, 6, 5, 5, 4, 4, 4, 5, 4, 5, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 6, 7, 6, 7, 7, 7, 6, 6, 5, 5, 4, 5, 5, 5, 5, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 6, 7, 6, 7, 7, 7, 6, 6, 5, 5, 5, 6, 5, 6, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 6, 7, 6, 7, 7, 7, 6, 6, 5, 6, 6, 6, 6, 7, 6, 6, 6, 7, 6, 7, 7, 7, 6, 6, 6, 7, 6, 7, 7, 7, 6, 7, 7, 7, 7, 8, 7, 7, 6, 6, 5, 5, 4, 4, 3, 3, 2, 2, 1, 1, 0, 0]


==> implemented_pseudocode/hsurf/pylib/oeis/get_a005187_value_at_index.py <==
# https://oeis.org/A005187
def get_a005187_value_at_index(n: int) -> int:
    return 2 * n - n.bit_count()


==> implemented_pseudocode/hsurf/pylib/oeis/get_a025480_value_at_index.py <==
def get_a025480_value_at_index(n: int) -> int:
    # https://oeis.org/A025480
    return n >> ((~(n + 1) & n).bit_length() + 1)


==> implemented_pseudocode/hsurf/pylib/oeis/get_a030109_index_of_value.py <==
from ..bit_reverse import bit_reverse


def get_a030109_index_of_value(
    value: int,
    index_plus_one_bit_length: int,
) -> int:
    # https://oeis.org/A030109
    j = bit_reverse(value * 2 + 1)
    assert index_plus_one_bit_length >= j.bit_length()
    k = j << (index_plus_one_bit_length - j.bit_length())
    assert k.bit_length() == index_plus_one_bit_length
    return k - 1


==> implemented_pseudocode/hsurf/pylib/oeis/get_a030109_value_at_index.py <==
from ..bit_reverse import bit_reverse


def get_a030109_value_at_index(n: int) -> int:
    # https://oeis.org/A030109
    return (bit_reverse(n + 1) - 1) // 2


==> implemented_pseudocode/hsurf/pylib/oeis/get_a037870_value_at_index.py <==
def get_a037870_value_at_index(n: int) -> int:
    # https://oeis.org/A037870
    assert n.bit_count()
    mask = (1 << n.bit_count()) - 1
    return n.bit_count() - (n & mask).bit_count()


==> implemented_pseudocode/hsurf/pylib/oeis/get_a048881_value_at_index.py <==
# see https://oeis.org/A048881
def get_a048881_value_at_index(n: int) -> int:
    # Chai Wah Wu, Nov 15 2022
    return (n + 1).bit_count() - 1


==> implemented_pseudocode/hsurf/pylib/oeis/get_a057716_value_at_index.py <==
# https://oeis.org/A057716
def get_a057716_value_at_index(n: int) -> int:
    return n + (n + (n).bit_length()).bit_length()


==> implemented_pseudocode/hsurf/pylib/oeis/get_a059893_index_of_value.py <==
from .get_a059893_value_at_index import get_a059893_value_at_index


def get_a059893_index_of_value(n: int) -> int:
    # own inverse
    return get_a059893_value_at_index(n - 1) - 1


==> implemented_pseudocode/hsurf/pylib/oeis/get_a059893_value_at_index.py <==
from ..bit_floor import bit_floor
from ..bit_reverse import bit_reverse


def get_a059893_value_at_index(n: int) -> int:
    # https://oeis.org/A059893
    return bit_floor(n + 1) | (bit_reverse(n + 1) >> 1)


==> implemented_pseudocode/hsurf/pylib/oeis/get_a062289_value_at_index.py <==
from .get_a057716_value_at_index import get_a057716_value_at_index


# https://oeis.org/A062289
def get_a062289_value_at_index(n: int) -> int:
    return get_a057716_value_at_index(n + 1) - 1


==> implemented_pseudocode/hsurf/pylib/oeis/get_a083058_index_of_value.py <==
from ..bit_ceil import bit_ceil


def get_a083058_index_of_value(value: int) -> int:
    assert value >= 1  # not handling 0 value
    correction = 0 < (bit_ceil(value) - value) <= value.bit_length()
    return value + value.bit_length() + (value <= 2) + correction


==> implemented_pseudocode/hsurf/pylib/oeis/get_a083058_value_at_index.py <==
def get_a083058_value_at_index(n: int) -> int:
    return n - n.bit_length() + (n == 1)


==> implemented_pseudocode/hsurf/pylib/oeis/get_a130654_value_at_index.py <==
from ..bit_floor import bit_floor
from ..hanoi import (
    get_hanoi_value_at_index,
    get_hanoi_value_incidence_at_index,
)


def get_a130654_value_at_index(n: int) -> int:
    # https://oeis.org/A130654
    assert n > 0  # 1-indexed
    rebased = n - bit_floor(n) - 1
    if rebased < 0:
        return 0
    assert rebased >= 0
    hanoi_value = get_hanoi_value_at_index(rebased)
    hanoi_incidence = get_hanoi_value_incidence_at_index(rebased)
    return min(hanoi_value, hanoi_incidence.bit_count()) + 1


==> implemented_pseudocode/hsurf/pylib/oeis/get_a341916_index_of_value.py <==
from ..bit_encode_gray import bit_encode_gray
from .get_a059893_index_of_value import get_a059893_index_of_value


def get_a341916_index_of_value(n: int) -> int:
    # https://oeis.org/A341916
    return get_a059893_index_of_value(bit_encode_gray(n)) + 1


==> implemented_pseudocode/hsurf/pylib/oeis/get_a341916_value_at_index.py <==
from ..bit_decode_gray import bit_decode_gray
from .get_a059893_value_at_index import get_a059893_value_at_index


def get_a341916_value_at_index(n: int) -> int:
    # https://oeis.org/A341916
    return bit_decode_gray(get_a059893_value_at_index(n - 1))


==> implemented_pseudocode/hsurf/pylib/prepend_cmap_with_color.py <==
from matplotlib import pyplot as plt
from matplotlib.colors import ListedColormap, to_rgba
import numpy as np


def prepend_cmap_with_color(
    cmap_name: str,
    color_name: str,
) -> ListedColormap:
    cmap = plt.cm.get_cmap(cmap_name, 256)
    cmap_colors = cmap(np.linspace(0, 1, 256))
    color = to_rgba(color_name)
    augmented_colors = np.vstack((color, cmap_colors))
    augmented_colormap = ListedColormap(augmented_colors)
    return augmented_colormap


==> implemented_pseudocode/hsurf/pylib/round_to_one_sigfig.py <==
import math


def round_to_one_sigfig(n: int):
    if n == 0:
        return 0

    # Calculate the order of magnitude of the number
    magnitude = math.floor(math.log10(abs(n)))

    # Divide the number by 10 to the power of magnitude, round it,
    # and then multiply it back
    return round(n / 10**magnitude) * 10**magnitude


==> implemented_pseudocode/hsurf/pylib/sign.py <==
def sign(x: int) -> int:
    """Calculate the sign of an integer.

    This function takes an integer input and returns:
    - 1 if the number is positive,
    - 0 if the number is zero, or
    - -1 if the number is negative.

    Returns
    -------
    int
        The sign of the input integer (1, 0, or -1).

    Examples
    --------
    >>> sign(10)
    1
    >>> sign(0)
    0
    >>> sign(-1)
    -1
    """
    return (x > 0) - (x < 0)


==> implemented_pseudocode/hsurf/pylib/site_selection_eval/__init__.py <==
from .calc_surface_history_criteria import calc_surface_history_criteria
from .get_first_decreasing_hanoi_value_ingest import (
    get_first_decreasing_hanoi_value_ingest,
)
from .get_first_ingest_over_too_new_site import (
    get_first_ingest_over_too_new_site,
)
from .make_surface_history_df import make_surface_history_df

__all__ = [
    "calc_surface_history_criteria",
    "get_first_decreasing_hanoi_value_ingest",
    "get_first_ingest_over_too_new_site",
    "make_surface_history_df",
]


==> implemented_pseudocode/hsurf/pylib/site_selection_eval/calc_surface_history_criteria.py <==
import types
import typing

import numpy as np
import pandas as pd


def calc_surface_history_criteria(
    surface_history_df: pd.DataFrame,
    site_selection_algo: types.ModuleType,
    site_selection_bounds: types.ModuleType,  # workaround for levelization
    site_selection_criteria: types.ModuleType,  # workaround for levelization
    enforce_tilted_bound: bool = True,
    enforce_steady_bound: bool = True,
    enforce_stretched_bound: bool = True,
    progress_wrap: typing.Callable = lambda x: x,
) -> pd.DataFrame:

    surface_size = int(surface_history_df["site"].max() + 1)

    records = []
    for rank, group_df in progress_wrap(
        surface_history_df[surface_history_df["ingest rank"] != -1].groupby(
            "rank"
        ),
    ):
        retained_ranks = sorted(group_df["ingest rank"])
        gap_bounds = site_selection_criteria._impl.calc_gap_bounds(
            retained_ranks, rank + 1
        )
        gap_sizes = (
            site_selection_criteria._impl.calc_gap_sizes_from_gap_bounds(
                gap_bounds
            )
        )

        csr = site_selection_criteria._calc_stretched_ratios
        gap_stretched_ratios = csr._calc_stretched_ratios_from_gaps(
            gap_bounds, gap_sizes
        )

        ctr = site_selection_criteria._calc_tilted_ratios
        gap_tilted_ratios = ctr._calc_tilted_ratios_from_gaps(
            gap_bounds, gap_sizes, rank + 1
        )

        records.append(
            {
                "rank": rank,
                "steady criterion": gap_sizes.max(),
                "stretched criterion": gap_stretched_ratios.max(),
                "tilted criterion": gap_tilted_ratios.max(),
                "kind": "maximum",
            },
        )

        weights = gap_sizes if gap_sizes.any() else None
        records.append(
            {
                "rank": rank,
                "steady criterion": np.average(gap_sizes, weights=weights),
                "stretched criterion": np.average(
                    gap_stretched_ratios, weights=weights
                ),
                "tilted criterion": np.average(
                    gap_tilted_ratios, weights=weights
                ),
                "kind": "mean",
            },
        )

        gap_ratio_ideal = (
            site_selection_bounds._impl.calc_gap_ratio_lower_bound(
                surface_size, rank + 1
            )
            if rank < 2**surface_size
            else np.nan
        )
        assert (
            gap_ratio_ideal <= gap_stretched_ratios.max()
            or np.isclose(gap_ratio_ideal, gap_stretched_ratios.max())
            or rank >= 2**surface_size
        )
        assert (
            gap_ratio_ideal <= gap_tilted_ratios.max()
            or np.isclose(gap_ratio_ideal, gap_tilted_ratios.max())
            or rank >= 2**surface_size
        )

        gap_size_ideal = site_selection_bounds.calc_gap_size_lower_bound(
            surface_size, rank + 1
        )
        assert gap_size_ideal <= gap_sizes.max() or np.isclose(
            gap_size_ideal, gap_sizes.max()
        )

        records.append(
            {
                "rank": rank,
                "steady criterion": gap_size_ideal,
                "stretched criterion": gap_ratio_ideal,
                "tilted criterion": gap_ratio_ideal,
                "kind": "lower bound",
            },
        )

        gap_ratio_naive = max(rank ** (1 / surface_size) - 1, 0)
        records.append(
            {
                "rank": rank,
                "steady criterion": rank / surface_size,
                "stretched criterion": gap_ratio_naive,
                "tilted criterion": gap_ratio_naive,
                "kind": "naive lower bound",
            },
        )

        stretched_gap_ratio_upper_bound = (
            site_selection_algo.calc_stretched_criterion_upper_bound(
                surface_size, rank + 1
            )
        )
        if enforce_stretched_bound:
            assert (
                stretched_gap_ratio_upper_bound >= gap_stretched_ratios.max()
                or np.isclose(
                    stretched_gap_ratio_upper_bound, gap_stretched_ratios.max()
                )
            )

        tilted_gap_ratio_upper_bound = (
            site_selection_algo.calc_tilted_criterion_upper_bound(
                surface_size, rank + 1
            )
        )
        if enforce_tilted_bound:
            assert (
                tilted_gap_ratio_upper_bound >= gap_tilted_ratios.max()
                or np.isclose(
                    tilted_gap_ratio_upper_bound, gap_tilted_ratios.max()
                )
            )

        steady_gap_size_upper_bound = (
            site_selection_algo.calc_steady_criterion_upper_bound(
                surface_size, rank + 1
            )
        )
        if enforce_steady_bound:
            assert steady_gap_size_upper_bound >= gap_sizes.max() or np.isclose(
                steady_gap_size_upper_bound, gap_sizes.max()
            )

        records.append(
            {
                "rank": rank,
                "steady criterion": steady_gap_size_upper_bound,
                "stretched criterion": stretched_gap_ratio_upper_bound,
                "tilted criterion": tilted_gap_ratio_upper_bound,
                "kind": "upper bound",
            },
        )

    return pd.DataFrame.from_records(records)


==> implemented_pseudocode/hsurf/pylib/site_selection_eval/get_first_decreasing_hanoi_value_ingest.py <==
import typing

from ..hanoi import get_hanoi_value_at_index


def get_first_decreasing_hanoi_value_ingest(
    get_ingest_site_at_rank_impl: typing.Callable,
    surface_size: int,
    num_generations: int,
    progress_wrap: typing.Callable = lambda x: x,
) -> typing.Optional[typing.Dict]:

    surface_hanoi_values = [-1] * surface_size
    for rank in progress_wrap(range(num_generations)):
        target_site = get_ingest_site_at_rank_impl(rank, surface_size)
        ingested_hanoi_value = get_hanoi_value_at_index(rank)
        resident_hanoi_value = surface_hanoi_values[target_site]
        if ingested_hanoi_value < resident_hanoi_value:
            return {
                "ingested hanoi value": ingested_hanoi_value,
                "resident hanoi value": resident_hanoi_value,
                "rank": rank,
                "surface size": surface_size,
                "target site": target_site,
            }

    return None


==> implemented_pseudocode/hsurf/pylib/site_selection_eval/get_first_ingest_over_too_new_site.py <==
import typing

from ..hanoi import get_hanoi_value_at_index


def get_first_ingest_over_too_new_site(
    get_ingest_site_at_rank_impl: typing.Callable,
    get_num_reservations_provided_impl: typing.Callable,
    get_reservation_pos_impl: typing.Callable,
    surface_size: int,
    num_generations: int,
    progress_wrap: typing.Callable = lambda x: x,
) -> typing.Optional[typing.Dict]:

    surface_ingest_ranks = [-1] * surface_size
    surface_hanoi_values = [-1] * surface_size

    for generation in progress_wrap(range(num_generations)):
        target_site = get_ingest_site_at_rank_impl(
            generation, surface_size
        )
        hanoi_value = get_hanoi_value_at_index(generation)
        resident_hanoi_value = surface_hanoi_values[target_site]
        resident_ingest_rank = surface_ingest_ranks[target_site]

        guaranteed_num_reservations = get_num_reservations_provided_impl(
            hanoi_value, surface_size, generation
        )
        for reservation_index in range(guaranteed_num_reservations):
            comparable_reservation_site = get_reservation_pos_impl(
                reservation_index,
                surface_size,
            )
            comparable_value_site = (
                comparable_reservation_site + resident_hanoi_value
            )
            comparable_ingest_rank = surface_ingest_ranks[
                comparable_value_site
            ]

            if (
                comparable_value_site != target_site
                # and hanoi_value == resident_hanoi_value
                and resident_ingest_rank != -1
                and comparable_ingest_rank != -1
                and comparable_ingest_rank < resident_ingest_rank
            ):
                same_hanoi_value_ingest_ranks = [
                    ingest_rank_
                    for (hanoi_value_, ingest_rank_) in zip(
                        surface_hanoi_values, surface_ingest_ranks
                    )
                    if ingest_rank_ != -1
                    and hanoi_value_ == resident_hanoi_value
                    # exclude ingest rank -1 (phony)
                ]
                same_hanoi_value_sites = [
                    site_
                    for site_, hanoi_value_ in enumerate(surface_hanoi_values)
                    if hanoi_value_ == resident_hanoi_value
                ]
                active_same_hanoi_value_sites = [
                    get_reservation_pos_impl(
                        reservation_index,
                        surface_size,
                    )
                    + resident_hanoi_value
                    for reservation_index in range(guaranteed_num_reservations)
                ]
                return {
                    "hanoi value": hanoi_value,
                    "resident hanoi value": resident_hanoi_value,
                    "resident ingest rank": resident_ingest_rank,
                    "comparable ingest rank": comparable_ingest_rank,
                    "comparable reservation site": comparable_reservation_site,
                    "comparable value site": comparable_value_site,
                    "generation": generation,
                    "guaranteed num reservations": (
                        guaranteed_num_reservations
                    ),
                    "reservation index": reservation_index,
                    "same hanoi value ingest ranks": same_hanoi_value_ingest_ranks,
                    "same hanoi value sites": same_hanoi_value_sites,
                    "active same hanoi value sites": (
                        active_same_hanoi_value_sites
                    ),
                    "target site": target_site,
                }

        surface_hanoi_values[target_site] = hanoi_value
        surface_ingest_ranks[target_site] = generation

    return None


==> implemented_pseudocode/hsurf/pylib/site_selection_eval/get_first_resolved_resident_rank_inconsistency.py <==
import typing


def get_first_resolved_resident_rank_inconsistency(
    get_ingest_site_at_rank_impl: typing.Callable,
    get_ingest_rank_at_site_impl: typing.Callable,
    surface_size: int,
    num_generations: int,
    progress_wrap: typing.Callable = lambda x: x,
) -> typing.Optional[typing.Dict]:

    surface_ingest_ranks = [0] * surface_size

    for generation in progress_wrap(range(num_generations)):
        target_site = get_ingest_site_at_rank_impl(
            generation, surface_size
        )
        surface_ingest_ranks[target_site] = generation

        for site in range(surface_size):
            actual_timestamp = surface_ingest_ranks[target_site]
            expected_timestamp = get_ingest_rank_at_site_impl(
                site,
                surface_size,
                generation + 1,
            )
            if actual_timestamp != expected_timestamp:
                return {
                    "actual ingest rank": actual_timestamp,
                    "expected ingest rank": expected_timestamp,
                    "generation": generation + 1,
                    "site": site,
                }

    return None


==> implemented_pseudocode/hsurf/pylib/site_selection_eval/make_surface_history_df.py <==
import itertools as it
import random
import typing

from hstrat import _auxiliary_lib as hstrat_auxlib
import pandas as pd

from ..hanoi import get_hanoi_value_at_index


def _make_surface_history_df_impl(
    get_ingest_site_at_rank_impl: typing.Callable,
    surface_size: int,
    num_generations: int,
    progress_wrap: typing.Callable = lambda x: x,
) -> pd.DataFrame:

    surface_hanoi_values = [-1] * surface_size
    surface_ingest_ranks = [-1] * surface_size
    surface_differentia = [random.choice([0, 1]) for __ in range(surface_size)]

    surface_history_records = []
    for generation in progress_wrap(range(num_generations)):
        target_site = get_ingest_site_at_rank_impl(
            generation, surface_size
        )
        hanoi_value = get_hanoi_value_at_index(generation)

        if target_site != surface_size:
            surface_differentia[target_site] = random.choice([0, 1])
            surface_hanoi_values[target_site] = hanoi_value
            surface_ingest_ranks[target_site] = generation

        for site, ingest_rank, differentia, hanoi_value in zip(
            it.count(),
            surface_ingest_ranks,
            surface_differentia,
            surface_hanoi_values,
        ):
            assert ingest_rank <= generation
            surface_history_records.append(
                {
                    "differentia": differentia,
                    "hanoi value": hanoi_value,
                    "rank": generation,
                    "site": site,
                    "ingest depth": generation - ingest_rank,
                    "ingest rank": ingest_rank,
                }
            )

    surface_history_df = pd.DataFrame.from_records(surface_history_records)
    return surface_history_df


def make_surface_history_df(
    get_ingest_site_at_rank_impl: typing.Callable,
    surface_size: int,
    num_generations: int,
    progress_wrap: typing.Callable = lambda x: x,
    random_seed: int = 1,
) -> pd.DataFrame:

    with hstrat_auxlib.RngStateContext(seed=random_seed):
        return _make_surface_history_df_impl(
            get_ingest_site_at_rank_impl,
            surface_size,
            num_generations,
            progress_wrap,
        )


==> implemented_pseudocode/hsurf/pylib/site_selection_viz/_LegendPatchHandler.py <==
from matplotlib.legend_handler import HandlerBase as mpl_HandlerBase
from matplotlib.patches import Rectangle as mpl_Rectangle


class LegendPatchHandler(mpl_HandlerBase):
    def create_artists(
        self,
        legend,
        orig_handle,
        xdescent,
        ydescent,
        width,
        height,
        fontsize,
        trans,
    ):

        return [
            mpl_Rectangle(
                (xdescent, ydescent),
                width,
                height,
                facecolor=orig_handle.get_color(),
                edgecolor="none",
                alpha=0.1,
            ),
        ]


==> implemented_pseudocode/hsurf/pylib/site_selection_viz/_SurfaceHistoryToStratumRetentionPolicyShim.py <==
import typing

import pandas as pd


class SurfaceHistoryToStratumRetentionPolicyShim:

    _surface_history_df: pd.DataFrame

    def __init__(
        self: "SurfaceHistoryToStratumRetentionPolicyShim",
        surface_history_df: pd.DataFrame,
    ) -> None:
        self._surface_history_df = surface_history_df.copy()

    CalcRankAtColumnIndex = None

    def GenDropRanks(
        self: "SurfaceHistoryToStratumRetentionPolicyShim",
        num_stratum_depositions_completed: int,
        retained_ranks: typing.Optional[typing.Iterable[int]],
    ) -> typing.Iterator[int]:
        return iter(
            {*self.IterRetainedRanks(num_stratum_depositions_completed)}
            - {*self.IterRetainedRanks(num_stratum_depositions_completed + 1)}
        )

    def IterRetainedRanks(
        self: "SurfaceHistoryToStratumRetentionPolicyShim",
        num_strata_ingested: int,
    ) -> typing.Iterator[int]:
        at_rank_df = self._surface_history_df[
            self._surface_history_df["rank"] == num_strata_ingested
        ]
        return (
            rank if rank != -1 else 0
            for rank in at_rank_df["ingest rank"].unique()
        )


==> implemented_pseudocode/hsurf/pylib/site_selection_viz/__init__.py <==
from .criterion_satisfaction_lineplot import criterion_satisfaction_lineplot
from .site_differentia_by_rank_heatmap import site_differentia_by_rank_heatmap
from .site_hanoi_value_by_rank_heatmap import site_hanoi_value_by_rank_heatmap
from .site_ingest_depth_by_rank_heatmap import (
    site_ingest_depth_by_rank_heatmap,
)
from .site_ingest_rank_by_rank_heatmap import site_ingest_rank_by_rank_heatmap
from .site_reservation_at_rank_heatmap import site_reservation_at_rank_heatmap
from .site_reservation_at_ranks_heatmap import (
    site_reservation_at_ranks_heatmap,
)
from .site_reservation_by_rank_heatmap import site_reservation_by_rank_heatmap
from .site_reservation_by_rank_spliced_at_heatmap import (
    site_reservation_by_rank_spliced_at_heatmap,
)
from .site_reservation_size_at_rank_heatmap import (
    site_reservation_size_at_rank_heatmap,
)
from .stratum_persistence_dripplot import stratum_persistence_dripplot

__all__ = [
    "criterion_satisfaction_lineplot",
    "site_ingest_depth_by_rank_heatmap",
    "site_ingest_rank_by_rank_heatmap",
    "site_differentia_by_rank_heatmap",
    "site_hanoi_value_by_rank_heatmap",
    "site_reservation_at_rank_heatmap",
    "site_reservation_at_ranks_heatmap",
    "site_reservation_by_rank_heatmap",
    "site_reservation_by_rank_spliced_at_heatmap",
    "site_reservation_size_at_rank_heatmap",
    "stratum_persistence_dripplot",
]


==> implemented_pseudocode/hsurf/pylib/site_selection_viz/_adjust_font_size.py <==
from functools import wraps

import matplotlib.pyplot as plt


def adjust_font_size(new_fontsize: float):
    def decorator(func):
        @wraps(func)
        def wrapper(*args, **kwargs):
            # Store current font sizes
            original_fontsize = plt.rcParams["font.size"]
            original_legend_fontsize = plt.rcParams["legend.fontsize"]

            # Increase font sizes
            plt.rcParams["font.size"] = new_fontsize
            plt.rcParams["legend.fontsize"] = 10

            try:
                # Run the decorated function
                result = func(*args, **kwargs)
            finally:
                # Restore the original font sizes
                plt.rcParams["font.size"] = original_fontsize
                plt.rcParams["legend.fontsize"] = original_legend_fontsize

            return result

        return wrapper

    return decorator


==> implemented_pseudocode/hsurf/pylib/site_selection_viz/_apply_pseudo_linear_yticks.py <==
import warnings

from matplotlib import axes as mpl_axes

from ..round_to_one_sigfig import round_to_one_sigfig


def apply_pseudo_linear_yticks(ax: mpl_axes.Axes) -> mpl_axes.Axes:
    # Replace categorical y-axis labels with (pseudo) linear axis
    maxval = max(int(label.get_text()) for label in ax.get_yticklabels())
    precision = round_to_one_sigfig(maxval // 10)
    if precision == 0:
        warnings.warn("Precision is 0, aborting pseudo-linear y-axis labeling")
        return ax
    ax.set_yticklabels(
        [
            r"{:.1e}".format(
                (int(label.get_text()) // precision) * precision,
            )
            for label in ax.get_yticklabels()
        ],
    )

    # Get the current ticks and labels
    ticks = ax.get_yticks()
    labels = [label.get_text() for label in ax.get_yticklabels()]

    # Create a dictionary from ticks and labels.
    # This will automatically remove duplicates because keys in a dictionary
    # must be unique.
    unique_ticks_and_labels = dict(reversed([*zip(labels, ticks)]))
    assert len(unique_ticks_and_labels) <= len(labels)

    # Set the ticks and labels
    ax.set_yticks([*reversed([*unique_ticks_and_labels.values()])])
    ax.set_yticklabels([*reversed([*unique_ticks_and_labels.keys()])])
    return ax


==> implemented_pseudocode/hsurf/pylib/site_selection_viz/_apply_pseudo_log_yticks.py <==
from matplotlib import axes as mpl_axes
import numpy as np


def apply_pseudo_log_yticks(ax: mpl_axes.Axes) -> mpl_axes.Axes:
    # Replace categorical y-axis labels with (pseudo) log axis
    ax.set_yticklabels(
        [
            "$10^{{{}}}$".format(int(np.log10(float(label.get_text()))))
            for label in ax.get_yticklabels()
        ],
    )

    # Get the current ticks and labels
    ticks = ax.get_yticks()
    labels = [label.get_text() for label in ax.get_yticklabels()]

    # Create a dictionary from ticks and labels.
    # This will automatically remove duplicates because keys in a dictionary must be unique.
    unique_ticks_and_labels = dict(reversed([*zip(labels, ticks)]))
    assert len(unique_ticks_and_labels) <= len(labels)

    # Set the ticks and labels
    ax.set_yticks([*reversed([*unique_ticks_and_labels.values()])])
    ax.set_yticklabels([*reversed([*unique_ticks_and_labels.keys()])])
    return ax


==> implemented_pseudocode/hsurf/pylib/site_selection_viz/_extract_reservation_indices_at_rank.py <==
import itertools as it
import typing

import pandas as pd


def _steady_extract_reservation_indices_at_rank(
    surface_history_df: pd.DataFrame, rank: int
) -> typing.List[int]:
    surface_size = surface_history_df["site"].nunique()
    first_segment_size = surface_size.bit_length() - 1

    res = [0, 1]
    res.append(res[-1] + first_segment_size)
    for i in range(1, first_segment_size):
        num_bins = 2 ** (i - 1)
        bin_size = first_segment_size - i
        # segment_width = num_bins * bin_size
        # res.append(res[-1] + segment_width)
        for _ in range(num_bins):
            res.append(res[-1] + bin_size)

    assert res[-1] == surface_size
    return res[:-1]


def _steady_extract_reservation_indices_at_rank_(
    surface_history_df: pd.DataFrame, rank: int
) -> typing.List[int]:
    surface_size = surface_history_df["site"].nunique()
    first_segment_size = surface_size.bit_length() - 1

    res = [0]
    res.append(res[-1] + first_segment_size)
    for i in range(1, first_segment_size):
        num_bins = 2 ** (i - 1)
        bin_size = first_segment_size - i
        # segment_width = num_bins * bin_size
        # res.append(res[-1] + segment_width)
        for _ in range(num_bins):
            res.append(res[-1] + bin_size)

    assert res[-1] < surface_size
    return res


def _steady_full_extract_reservation_indices_at_rank(
    surface_history_df: pd.DataFrame, rank: int
) -> typing.List[int]:
    surface_size = surface_history_df["site"].nunique()
    first_segment_size = surface_size.bit_length()

    res = [0]
    res.append(res[-1] + first_segment_size)
    for i in range(1, first_segment_size - 1):
        num_bins = 2 ** (i - 1)
        bin_size = first_segment_size - 1 - i
        # segment_width = num_bins * bin_size
        # res.append(res[-1] + segment_width)
        for _ in range(num_bins):
            res.append(res[-1] + bin_size)

    assert res[-1] == surface_size
    return res[:-1]


def _tilted_extract_reservation_indices_at_rank(
    surface_history_df: pd.DataFrame, rank: int
) -> typing.List[int]:
    sorted_hanoi_values = (
        surface_history_df[surface_history_df["rank"] == rank]
        .sort_values("site", ascending=True)["hanoi value"]
        .to_list()
    )
    return [
        0,
        *(
            i + 1
            for i, (a, b) in enumerate(it.pairwise(sorted_hanoi_values))
            if a >= b
        ),
    ]


def extract_reservation_indices_at_rank(
    surface_history_df: pd.DataFrame, rank: int, reservation_mode: str
) -> typing.List[int]:
    return {
        "steady": _steady_extract_reservation_indices_at_rank,
        "steady_": _steady_extract_reservation_indices_at_rank_,
        "steady_full": _steady_full_extract_reservation_indices_at_rank,
        "tilted": _tilted_extract_reservation_indices_at_rank,
    }[reservation_mode](surface_history_df, rank)


==> implemented_pseudocode/hsurf/pylib/site_selection_viz/_geomspace_filter_surface_history_df.py <==
import numpy as np
import pandas as pd


def geomspace_filter_surface_history_df(
    surface_history_df: pd.DataFrame,
    rank_sample_size: int,
) -> pd.DataFrame:

    filtered_df = surface_history_df[
        surface_history_df["rank"].isin(
            {
                *np.geomspace(
                    1,
                    surface_history_df["rank"].max(),
                    num=rank_sample_size,
                    dtype=int,
                )
            },
        )
    ]
    return filtered_df


==> implemented_pseudocode/hsurf/pylib/site_selection_viz/_linspace_filter_surface_history_df.py <==
import numpy as np
import pandas as pd


def linspace_filter_surface_history_df(
    surface_history_df: pd.DataFrame,
    rank_sample_size: int,
) -> pd.DataFrame:

    filtered_df = surface_history_df[
        surface_history_df["rank"].isin(
            {
                *np.linspace(
                    1,
                    surface_history_df["rank"].max(),
                    num=rank_sample_size,
                    dtype=int,
                )
            },
        )
    ]
    return filtered_df


==> implemented_pseudocode/hsurf/pylib/site_selection_viz/criterion_satisfaction_lineplot.py <==
import string

from matplotlib import axes as mpl_axes
from matplotlib import pyplot as plt
from matplotlib.ticker import StrMethodFormatter as mpl_StrMethodFormatter
import more_itertools as mit
import pandas as pd
import seaborn as sns

from ._LegendPatchHandler import LegendPatchHandler
from ._adjust_font_size import adjust_font_size


@adjust_font_size(13.5)
def criterion_satisfaction_lineplot(
    data: pd.DataFrame,
    x: str,
    y: str,
    hue: str,
    surface_size: int,
    xscale: str = "log",
    yscale: str = "linear",
) -> mpl_axes.Axes:
    """Plot criterion value as ingests elapse, with lower and upper bounds.

    See Also
    --------
    calc_surface_history_criteria : source for `data` DataFrame.
    """
    data = data.copy()
    data["kind"] = (
        data["kind"]
        .str.replace("mean", "actual: mean")
        .replace("maximum", "actual: extremum")
        .replace("upper bound", "bound: extremum")
        .replace("lower bound", "ideal: extremum")
    )
    lower_bound = "ideal: extremum"
    upper_bound = "bound: extremum"
    hue_order = sorted(
        data[hue].unique(),
        key=lambda x: (-(x == lower_bound), -(x == upper_bound), x),
        reverse=True,
    )
    palette = [
        sns.color_palette("husl", len(hue_order) - 1)[-1],
        "dimgray",
        *sns.color_palette("husl", len(hue_order) - 1)[:-1],
    ]

    # DUMMY LINEPLOT ##########################################################
    frozen_ylim = sns.lineplot(
        data=data[~data[hue].isin([lower_bound, upper_bound])],
        x=x,
        y=y,
        hue=hue,
        hue_order=hue_order,
        style=hue,
        style_order=[hue_order[1], hue_order[0], *hue_order[2:]],
        alpha=0.0,
        errorbar=lambda xs: (0.1, 10),
        palette=palette,
    ).get_ylim()
    plt.cla()
    plt.clf()
    plt.close()

    # FILLED BOUNDS ###########################################################
    filtered = data[data[hue] == upper_bound]
    # sns err needs at least two observations...
    duplicated = pd.concat([filtered] * 2, ignore_index=True)
    ax = sns.lineplot(
        data=duplicated,
        x=x,
        y=y,
        hue=hue,
        hue_order=hue_order,
        errorbar=lambda xs: (mit.one(set(xs)), frozen_ylim[1]),
        linewidth=0.0,
        legend=False,
        palette=palette,
        zorder=-10,
    )

    filtered = data[data[hue] == lower_bound]
    # sns err needs at least two observations...
    duplicated = pd.concat([filtered] * 2, ignore_index=True)
    sns.lineplot(
        data=duplicated,
        x=x,
        y=y,
        hue=hue,
        hue_order=hue_order,
        ax=ax,
        errorbar=lambda xs: (min(-1, frozen_ylim[0]), mit.one(set(xs))),
        legend=False,
        linewidth=0.0,
        palette=palette,
        zorder=-10,
    )

    # rasterize error bands to work around pdf rendering bug
    for poly in ax.collections:
        poly.set_rasterized(True)

    # LINEPLOT ################################################################
    sns.lineplot(
        data=data[~data[hue].isin([lower_bound, upper_bound])],
        x=x,
        y=y,
        hue=hue,
        hue_order=hue_order,
        style=hue,
        style_order=[hue_order[1], hue_order[0], *hue_order[2:]],
        ax=ax,
        errorbar=lambda xs: (0.1, 10),
        palette=palette,
    )

    # AXES TWEAKS #############################################################
    ax.set_xlabel("Time")
    ax.set_ylabel("Criterion\nValue")
    ax.spines[["top", "right"]].set_visible(False)

    ax.set_xscale(xscale)
    ax.set_yscale(yscale)
    if yscale == "symlog":  # force non-scientific notation
        ax.yaxis.set_major_formatter(mpl_StrMethodFormatter("{x:.0f}"))

    for x in range(surface_size.bit_length() - 1, surface_size):
        ax.axvline(2**x, color="black", linestyle="--", linewidth=0.5)

    # LEGEND ##################################################################
    handles, labels = ax.get_legend_handles_labels()

    # Setting the legend with the new compound handles
    ax.legend(
        handles,
        labels,
        handler_map={
            handles[hue_order.index(upper_bound)]: LegendPatchHandler(),
            handles[hue_order.index(lower_bound)]: LegendPatchHandler(),
        },
        frameon=False,
        fontsize=8,
        title=string.capwords(y),
        title_fontsize=12,
    )

    sns.move_legend(ax, "upper left", bbox_to_anchor=(1, 1))

    # RESTORE YLIM ############################################################
    ax.set_ylim(-0.1, frozen_ylim[1])  # restoring low ylim is wonky, hardcode

    return ax


==> implemented_pseudocode/hsurf/pylib/site_selection_viz/site_differentia_by_rank_heatmap.py <==
import typing

from matplotlib import axes as mpl_axes
from matplotlib import pyplot as plt
import numpy as np
import pandas as pd
import seaborn as sns

from ..Literal import Literal
from ._apply_pseudo_linear_yticks import apply_pseudo_linear_yticks
from ._apply_pseudo_log_yticks import apply_pseudo_log_yticks
from ._geomspace_filter_surface_history_df import (
    geomspace_filter_surface_history_df,
)
from ._linspace_filter_surface_history_df import (
    linspace_filter_surface_history_df,
)


def site_differentia_by_rank_heatmap(
    surface_history_df: pd.DataFrame,
    ynorm: typing.Optional[Literal["log", "linear"]] = "log",  # noqa: F821
    rank_sample_size: int = 256,
    figsize: typing.Optional[typing.Tuple[int, int]] = None,
) -> mpl_axes.Axes:
    # Reshape data
    if ynorm == "log":
        filtered_df = geomspace_filter_surface_history_df(
            surface_history_df,
            rank_sample_size,
        )
    else:
        assert ynorm in ("linear", None)
        filtered_df = linspace_filter_surface_history_df(
            surface_history_df,
            rank_sample_size,
        )
    reshaped_df = filtered_df.pivot_table(
        index="rank",
        columns="site",
        values="differentia",
    )

    # Create heatmap
    if figsize is not None:
        plt.figure(figsize=figsize)
    ax = sns.heatmap(reshaped_df, cmap="viridis", annot=False)
    ax.figure.set_dpi(500)
    ax.figure.axes[-1].get_children()[1].set_rasterized(True)

    if ynorm == "log":
        ax = apply_pseudo_log_yticks(ax)
    elif ynorm == "linear":
        ax = apply_pseudo_linear_yticks(ax)
    else:
        assert ynorm is None

    ax.set_ylim(*reversed(ax.get_ylim()))
    ax.set_ylabel("Time")
    ax.set_xlabel("Buffer Position")
    xticks = np.linspace(*ax.get_xlim(), num=9, dtype=int)
    ax.set_xticks(xticks, xticks)
    ax.tick_params(axis="x", rotation=0)

    return ax


==> implemented_pseudocode/hsurf/pylib/site_selection_viz/site_hanoi_value_by_rank_heatmap.py <==
import typing

from matplotlib import axes as mpl_axes
from matplotlib import pyplot as plt
import numpy as np
import pandas as pd
import seaborn as sns

from ..Literal import Literal
from ..prepend_cmap_with_color import prepend_cmap_with_color
from ._apply_pseudo_linear_yticks import apply_pseudo_linear_yticks
from ._apply_pseudo_log_yticks import apply_pseudo_log_yticks
from ._geomspace_filter_surface_history_df import (
    geomspace_filter_surface_history_df,
)
from ._linspace_filter_surface_history_df import (
    linspace_filter_surface_history_df,
)


def site_hanoi_value_by_rank_heatmap(
    surface_history_df: pd.DataFrame,
    cnorm: typing.Optional[Literal["log"]] = "log",  # noqa: F821
    ynorm: typing.Optional[Literal["log", "linear"]] = "log",  # noqa: F821
    rank_sample_size: int = 256,
    figsize: typing.Optional[typing.Tuple[int, int]] = None,
) -> mpl_axes.Axes:
    # Reshape DataFrame
    if ynorm == "log":
        filtered_df = geomspace_filter_surface_history_df(
            surface_history_df,
            rank_sample_size,
        )
    else:
        assert ynorm in ("linear", None)
        filtered_df = linspace_filter_surface_history_df(
            surface_history_df,
            rank_sample_size,
        )
    reshaped_df = filtered_df.pivot_table(
        index="rank",
        columns="site",
        values="hanoi value",
    )

    # Create heatmap
    if figsize is not None:
        plt.figure(figsize=figsize)
    cmap = prepend_cmap_with_color("viridis", "white")
    ax = sns.heatmap(reshaped_df, cmap=cmap, annot=False)
    ax.figure.set_dpi(500)
    ax.figure.axes[-1].get_children()[1].set_rasterized(True)

    if ynorm == "log":
        ax = apply_pseudo_log_yticks(ax)
    elif ynorm == "linear":
        ax = apply_pseudo_linear_yticks(ax)
    else:
        assert ynorm is None

    ax.set_ylim(*reversed(ax.get_ylim()))
    ax.set_ylabel("Time")
    ax.set_xlabel("Buffer Position")
    xticks = np.linspace(*ax.get_xlim(), num=9, dtype=int)
    ax.set_xticks(xticks, xticks)
    ax.tick_params(axis="x", rotation=0)

    return ax


==> implemented_pseudocode/hsurf/pylib/site_selection_viz/site_ingest_depth_by_rank_heatmap.py <==
import typing

from matplotlib import axes as mpl_axes
from matplotlib import colors as mpl_colors
from matplotlib import pyplot as plt
import numpy as np
import pandas as pd
import seaborn as sns

from ..Literal import Literal
from ._apply_pseudo_linear_yticks import apply_pseudo_linear_yticks
from ._apply_pseudo_log_yticks import apply_pseudo_log_yticks
from ._geomspace_filter_surface_history_df import (
    geomspace_filter_surface_history_df,
)
from ._linspace_filter_surface_history_df import (
    linspace_filter_surface_history_df,
)


def site_ingest_depth_by_rank_heatmap(
    surface_history_df: pd.DataFrame,
    cnorm: typing.Optional[Literal["log"]] = "log",  # noqa: F821
    ynorm: typing.Optional[Literal["log", "linear"]] = "log",  # noqa: F821
    rank_sample_size: int = 256,
    figsize: typing.Optional[typing.Tuple[int, int]] = None,
) -> mpl_axes.Axes:
    # Reshape DataFrame
    if ynorm == "log":
        filtered_df = geomspace_filter_surface_history_df(
            surface_history_df,
            rank_sample_size,
        )
    else:
        assert ynorm in ("linear", None)
        filtered_df = linspace_filter_surface_history_df(
            surface_history_df,
            rank_sample_size,
        )

    reshaped_df = filtered_df.pivot_table(
        index="rank",
        columns="site",
        values="ingest depth",
    )

    # Create heatmap
    if figsize is not None:
        plt.figure(figsize=figsize)
    if cnorm == "log":
        cnorm = mpl_colors.SymLogNorm(linthresh=1.0)
    else:
        assert cnorm is None
    ax = sns.heatmap(
        reshaped_df,
        annot=False,
        cmap="viridis",
        norm=cnorm,
    )
    ax.figure.set_dpi(500)
    ax.figure.axes[-1].get_children()[1].set_rasterized(True)

    if ynorm == "log":
        ax = apply_pseudo_log_yticks(ax)
    elif ynorm == "linear":
        ax = apply_pseudo_linear_yticks(ax)
    else:
        assert ynorm is None

    ax.set_ylim(*reversed(ax.get_ylim()))
    ax.set_ylabel("Time")
    ax.set_xlabel("Buffer Position")
    xticks = np.linspace(*ax.get_xlim(), num=9, dtype=int)
    ax.set_xticks(xticks, xticks)
    ax.tick_params(axis="x", rotation=0)

    return ax


==> implemented_pseudocode/hsurf/pylib/site_selection_viz/site_ingest_rank_by_rank_heatmap.py <==
import typing

from matplotlib import axes as mpl_axes
from matplotlib import colors as mpl_colors
from matplotlib import pyplot as plt
import numpy as np
import pandas as pd
import seaborn as sns

from ..Literal import Literal
from ._apply_pseudo_linear_yticks import apply_pseudo_linear_yticks
from ._apply_pseudo_log_yticks import apply_pseudo_log_yticks
from ._geomspace_filter_surface_history_df import (
    geomspace_filter_surface_history_df,
)
from ._linspace_filter_surface_history_df import (
    linspace_filter_surface_history_df,
)


def site_ingest_rank_by_rank_heatmap(
    surface_history_df: pd.DataFrame,
    cnorm: typing.Optional[Literal["log"]] = "log",  # noqa: F821
    ynorm: typing.Optional[Literal["log", "linear"]] = "log",  # noqa: F821
    rank_sample_size: int = 256,
    figsize: typing.Optional[typing.Tuple[int, int]] = None,
) -> mpl_axes.Axes:
    # Reshape DataFrame
    if ynorm == "log":
        filtered_df = geomspace_filter_surface_history_df(
            surface_history_df,
            rank_sample_size,
        )
    else:
        assert ynorm in ("linear", None)
        filtered_df = linspace_filter_surface_history_df(
            surface_history_df,
            rank_sample_size,
        )
    reshaped_df = filtered_df.pivot_table(
        index="rank",
        columns="site",
        values="ingest rank",
    )

    # Create heatmap
    if figsize is not None:
        plt.figure(figsize=figsize)
    if cnorm == "log":
        cnorm = mpl_colors.SymLogNorm(linthresh=1)
    else:
        assert cnorm is None
    ax = sns.heatmap(
        reshaped_df,
        annot=False,
        cmap="viridis",
        norm=cnorm,
    )
    ax.figure.set_dpi(500)
    ax.figure.axes[-1].get_children()[1].set_rasterized(True)

    if ynorm == "log":
        ax = apply_pseudo_log_yticks(ax)
    elif ynorm == "linear":
        ax = apply_pseudo_linear_yticks(ax)
    else:
        assert ynorm is None

    ax.set_ylim(*reversed(ax.get_ylim()))
    ax.set_ylabel("Time")
    ax.set_xlabel("Buffer Position")
    xticks = np.linspace(*ax.get_xlim(), num=9, dtype=int)
    ax.set_xticks(xticks, xticks)
    ax.tick_params(axis="x", rotation=0)

    return ax


==> implemented_pseudocode/hsurf/pylib/site_selection_viz/site_reservation_at_rank_heatmap.py <==
import itertools as it
import typing

from matplotlib import axes as mpl_axes
import numpy as np
import pandas as pd
import seaborn as sns

from ._extract_reservation_indices_at_rank import (
    extract_reservation_indices_at_rank,
)


def site_reservation_at_rank_heatmap(
    surface_history_df: pd.DataFrame,
    rank: int,
    ax: typing.Optional[mpl_axes.Axes] = None,
    reservation_mode: str = "tilted",
    zigzag: bool = False,
) -> mpl_axes.Axes:

    slice_df = (
        surface_history_df[surface_history_df["rank"] == rank]
        .sort_values("site", ascending=True)
        .reset_index(drop=True)
    )
    nsite = len(slice_df)
    ax = sns.heatmap(
        data=slice_df.pivot(index="rank", columns="site", values="hanoi value"),
        ax=ax,
        cbar=False,
        cmap=sns.color_palette("tab10", 10) + sns.color_palette("pastel", 10),
        vmax=19.9,  # align cbar labels
        vmin=0,  # align cbar labels
    )

    ax.axhline(1, color="burlywood", linewidth=12)  # alt: "burlywood"

    # this part is a mess, could be rewritten
    reservation_indices = extract_reservation_indices_at_rank(
        slice_df, rank, reservation_mode=reservation_mode
    )
    last_diff = None
    for last_site, site in it.pairwise((None, *reservation_indices, nsite)):
        ax.axvline(site, color="white", linewidth=12)
        if site == 0:
            continue
        if zigzag:
            if site != nsite:
                ax.axvline(
                    site, -0.5, 1.5, color="black", linewidth=2, clip_on=False
                )
            if last_site and site - last_site == min(
                np.diff([*reservation_indices, nsite])
            ):
                xmax = ax.get_xlim()[1]
                ax.axhline(
                    -0.5,
                    (last_site) / xmax,
                    (last_site + 1) / xmax,
                    color="black",
                    linewidth=2,
                    clip_on=False,
                )
        elif (last_site != 0 and site - last_site != last_diff) or (
            site == nsite and "steady_full" not in reservation_mode
        ):
            ax.axvline(last_site, color="black", linewidth=2)
        last_diff = site - last_site
    # ... end of mess

    ax.axvline(slice_df["site"].max() + 1, color="white", linewidth=4)

    for hv, site in zip(slice_df["hanoi value"], slice_df["site"]):
        if np.isnan(hv):
            continue
        ax.text(
            site + 0.5,
            0.4,
            f"{int(hv)}",
            color="white",
            ha="center",
            va="center",
            fontweight="bold",
        )

    ax.set_yticks([])
    ax.set_xticks([])
    ax.set_xlabel("")
    ax.set_ylabel("")

    return ax


==> implemented_pseudocode/hsurf/pylib/site_selection_viz/site_reservation_at_ranks_heatmap.py <==
import typing

from matplotlib import figure as mpl_figure
from matplotlib import pyplot as plt
import numpy as np
import pandas as pd

from .site_reservation_at_rank_heatmap import site_reservation_at_rank_heatmap


def site_reservation_at_ranks_heatmap(
    surface_history_df: pd.DataFrame,
    ranks: typing.List[int],
    reservation_mode: str = "tilted",
    zigzag: bool = True,
    plotter_: typing.Callable = site_reservation_at_rank_heatmap,
) -> mpl_figure.Figure:

    figsize = (surface_history_df["site"].nunique() / 2, len(ranks) / 2)

    fig, axs = plt.subplots(
        nrows=len(ranks) + 1,
        ncols=3,
        figsize=figsize,
        gridspec_kw={
            "width_ratios": [
                1 / surface_history_df["site"].nunique(),
                1,
                1 / surface_history_df["site"].nunique(),
            ],
            "wspace": 0,
        },
    )

    for rank, ax in zip(ranks, axs[:-1, 1][::-1]):
        plotter_(
            surface_history_df,
            rank,
            ax=ax,
            reservation_mode=reservation_mode,
            zigzag=zigzag,
        )

    fig.subplots_adjust(hspace=1.0)

    axs[-2, 1].set_xticks(
        np.array(sorted(surface_history_df["site"].unique())) + 0.5
    )
    axs[-2, 1].set_xticklabels(sorted(surface_history_df["site"].unique()))

    for epoch, ax in enumerate(reversed(axs[:-1, 1])):
        ax.set_yticks([0.5])
        ax.set_yticklabels([f"{epoch}"])
        for tick in ax.get_yticklabels():
            tick.set_rotation(0)

        if (epoch + epoch.bit_length()).bit_count() <= 1:
            ax2 = ax.twinx()
            ax2.set_frame_on(False)
            ax2.set_ylim(ax.get_ylim())
            ax2.set_yticks([0.5])
            meta_epoch = max(
                (epoch + epoch.bit_length()).bit_length() - 1,
                0,
            )
            ax2.set_yticklabels(
                [
                    f"""\n{meta_epoch}\n—""",
                ]
            )
            for tick in ax2.get_yticklabels():
                tick.set_rotation(0)
            if "steady" not in reservation_mode and meta_epoch:
                ax2.axhline(
                    1.5,
                    0,
                    1,
                    color="black",
                    linewidth=1,
                    linestyle="--",
                    clip_on=False,
                )

    # Draw labels onto edge axes...
    # Left edge, epoch
    for ax in axs[:, 0]:
        ax.axis("off")
    axs[(len(ranks) - 1) // 2, 0].text(
        0.0,
        0.5,
        "Epoch",
        rotation=90,
        ha="center",
        va="center",
        fontsize=10,
    )
    axs[(len(ranks) - 1) // 2, 0].text(
        0.0,
        0.5,
        "           t",
        color="#EF58A0",
        rotation=90,
        ha="center",
        va="center",
        fontsize=10,
        fontweight="bold",
    )

    # Right edge, meta-epoch
    for ax in axs[:, 2]:
        ax.axis("off")
    axs[(len(ranks) - 1) // 2, 2].text(
        1.0,
        0.5,
        "Meta-epoch",
        rotation=-90,
        ha="center",
        va="center",
        fontsize=10,
    )
    axs[(len(ranks) - 1) // 2, 2].text(
        1.0,
        0.5,
        "                    τ",
        color="#ff7f00",
        rotation=-90,
        ha="center",
        va="center",
        fontsize=10,
        fontweight="bold",
        style="italic",
    )

    # Bottom, site
    axs[-1, 1].axis("off")
    axs[-1, 1].text(
        0.5,
        0,
        "Buffer Site",
        fontsize=10,
        ha="center",
        va="center",
    )
    axs[-1, 1].text(
        0.5,
        0,
        "                    k",
        color="#be0040",
        fontsize=10,
        fontweight="bold",
        style="italic",
        ha="center",
        va="center",
    )

    return fig


==> implemented_pseudocode/hsurf/pylib/site_selection_viz/site_reservation_by_rank_heatmap.py <==
import typing

import matplotlib as mpl
from matplotlib import axes as mpl_axes
import numpy as np
import pandas as pd
import seaborn as sns

from ..webfont import make_fontproperties
from ._extract_reservation_indices_at_rank import (
    extract_reservation_indices_at_rank,
)


def site_reservation_by_rank_heatmap(
    surface_history_df: pd.DataFrame,
    ax: typing.Optional[mpl_axes.Axes] = None,
    cbar: bool = True,
    reservation_mode: str = "tilted",
) -> mpl_axes.Axes:
    surface_history_df = (
        surface_history_df.replace(-1, np.nan)
        .sort_values("rank", ascending=False)
        .copy()
    )
    surface_history_df["ago"] = (
        surface_history_df["rank"] - surface_history_df["ingest rank"]
    )
    surface_history_df["new"] = (
        surface_history_df["rank"] == surface_history_df["ingest rank"]
    ).map({True: "⬬", False: ""})

    ax = sns.heatmap(
        data=surface_history_df.pivot(
            index="rank", columns="site", values="hanoi value"
        ),
        annot=surface_history_df.pivot(
            index="rank", columns="site", values="new"
        ),
        annot_kws=dict(
            fontproperties=make_fontproperties(
                "https://github.com/stipub/stixfonts/raw/f120869ef6853e187514917dc8c2b99adfded140/fonts/static_ttf/STIXTwoMath-Regular.ttf",
            ),
            fontsize=4,
            color="lightyellow",
            clip_on=True,
        ),
        ax=ax,
        cbar=cbar,
        cbar_kws=dict(label="hanoi value"),
        cmap=sns.color_palette(
            "bright", surface_history_df["hanoi value"].nunique()
        ),
        fmt="s",
        linewidths=0.5,
        linecolor="black",
        vmax=surface_history_df["hanoi value"].max() + 0.5,  # align cbar labels
        vmin=surface_history_df["hanoi value"].min() - 0.5,  # align cbar labels
    )
    sns.heatmap(
        surface_history_df.pivot(index="rank", columns="site", values="ago"),
        norm=mpl.colors.LogNorm(vmin=0.01),
        cmap="gray",
        ax=ax,
        alpha=0.8,
        cbar=False,
    )
    empty_mask_cmap = mpl.colors.ListedColormap([(0,0,0,0)])
    empty_mask_cmap.set_bad(color=(227/255, 223/255, 214/255), alpha=1)
    sns.heatmap(
        data=surface_history_df.pivot(
            index="rank", columns="site", values="hanoi value"
        ),
        cmap=empty_mask_cmap,
        ax=ax,
        cbar=False,
    )
    ax.invert_yaxis()
    for rank, group in surface_history_df.groupby("rank"):
        reservation_sites = extract_reservation_indices_at_rank(
            group.reset_index(),
            rank,
            reservation_mode=reservation_mode,
        )
        ax.vlines(
            reservation_sites,
            rank,
            rank + 1,
            color="white",
            linewidth=2,
            zorder=10,
        )

    for site, group in surface_history_df.dropna().groupby("site"):
        dfg = group.sort_values("rank").reset_index(drop=True)
        changeover_ranks = dfg[dfg["hanoi value"].diff().astype(bool)]["rank"]
        ax.hlines(
            changeover_ranks,
            site,
            site + 1,
            color="white",
            linewidth=2,
            zorder=10,
        )

    ax.set_xlabel("Buffer Position")
    ax.set_ylabel("Time")

    return ax


==> implemented_pseudocode/hsurf/pylib/site_selection_viz/site_reservation_by_rank_spliced_at_heatmap.py <==
import itertools as it
import typing

from matplotlib import figure as mpl_figure
from matplotlib import patheffects as mpl_fx
from matplotlib import pyplot as plt
import numpy as np
import pandas as pd
from tqdm import tqdm

from .site_reservation_at_rank_heatmap import site_reservation_at_rank_heatmap
from .site_reservation_by_rank_heatmap import site_reservation_by_rank_heatmap


def site_reservation_by_rank_spliced_at_heatmap(
    surface_history_df: pd.DataFrame,
    splice_from_ranks: typing.List[int],
    splice_to_ranks: typing.List[int],
    reservation_mode: str = "tilted",
) -> mpl_figure.Figure:

    splice_from_ranks = sorted(splice_from_ranks)
    splice_to_ranks = sorted(splice_to_ranks)

    if len(splice_from_ranks) != len(splice_to_ranks):
        raise ValueError(
            "splice_from_ranks and splice_to_ranks must have the same length",
        )
    nsplice = len(splice_from_ranks)

    panel_lims = [
        *it.pairwise(
            sorted({0, *splice_to_ranks, 1 + max(surface_history_df["rank"])})
        ),
    ]
    npanel = len(panel_lims)
    figsize = (
        surface_history_df["site"].nunique() / 2,
        surface_history_df["rank"].nunique() / 15 + 1 + nsplice / 4,
    )

    offset = int(splice_from_ranks and splice_from_ranks[0] != 0)
    height_ratios = [
        *(x for lim in panel_lims[::-1] for x in (5, np.ptp(lim))),
        5,
    ][offset : npanel + nsplice + offset]
    fig, axs = plt.subplots(
        nrows=nsplice + npanel,
        figsize=figsize,
        ncols=1,
        height_ratios=height_ratios,
    )
    axs = axs[::-1]

    panel_axs = axs[offset::2]
    assert len(panel_axs) == npanel
    splice_axs = axs[not offset :: 2]

    for ax, panel_lim in tqdm(zip(panel_axs, panel_lims)):
        site_reservation_by_rank_heatmap(
            surface_history_df,
            ax=ax,
            cbar=False,
            reservation_mode=reservation_mode,
        )
        ax.set_ylim(*panel_lim)
        ymin, ymax = panel_lim
        yticks = [
            ymin,
            *(y for y in range(ymin + 3, ymax - 2) if y % 8 == 0),
            ymax - 1,
        ]
        ax.set_yticks(np.array(yticks) + 0.5)
        ax.set_yticklabels(yticks)

        for __, row in surface_history_df[
            (surface_history_df["rank"] == surface_history_df["ingest rank"])
            & surface_history_df["rank"]
            .astype(int)
            .isin(range(ymin, ymax))
        ].iterrows():
            offset = -3
            ax.text(
                row["site"] + 0.5,
                row["rank"] + offset,
                int(row["rank"]),
                clip_on=False,
                horizontalalignment="center",
                verticalalignment="center",
            ).set_path_effects(
                [
                    mpl_fx.Stroke(linewidth=3, foreground="1.0"),
                    mpl_fx.Normal(),
                ],
            )

    for ax, splice_from_rank in tqdm(zip(splice_axs, splice_from_ranks)):
        ax = site_reservation_at_rank_heatmap(
            surface_history_df,
            splice_from_rank,
            ax=ax,
            reservation_mode=reservation_mode,
            zigzag=False,
        )

    for ax in axs[1:]:
        ax.xaxis.set_visible(False)

    axs[0].set_xticks(
        np.array(sorted(surface_history_df["site"].unique())) + 0.5
    )
    axs[0].set_xticklabels(sorted(surface_history_df["site"].unique()))
    axs[0].set_xlabel("Buffer Position")

    for epoch, ax in enumerate(splice_axs):
        ax.set_yticks([0.5])
        ax.set_yticklabels([f"↑ Epoch {epoch}"])
        for tick in ax.get_yticklabels():
            tick.set_rotation(0)

        line = plt.Line2D(xdata=[-2, 0], ydata=[1, 1], color="k", linewidth=1)
        line.set_clip_on(False)
        ax.add_line(line)

    return fig


==> implemented_pseudocode/hsurf/pylib/site_selection_viz/site_reservation_size_at_rank_heatmap.py <==
import itertools as it
import typing

from matplotlib import axes as mpl_axes
import numpy as np
import pandas as pd
import seaborn as sns

from ._extract_reservation_indices_at_rank import (
    extract_reservation_indices_at_rank,
)


def site_reservation_size_at_rank_heatmap(
    surface_history_df: pd.DataFrame,
    rank: int,
    ax: typing.Optional[mpl_axes.Axes] = None,
    reservation_mode: str = "tilted",
    zigzag: bool = False,
) -> mpl_axes.Axes:

    slice_df = (
        surface_history_df[surface_history_df["rank"] == rank]
        .sort_values("site", ascending=True)
        .reset_index(drop=True)
    )
    nsite = len(slice_df)
    reservation_indices = [
        *extract_reservation_indices_at_rank(
            slice_df, rank, reservation_mode=reservation_mode
        ),
    ]
    reservation_bounds = [
        *it.pairwise(
            [
                *reservation_indices,
                nsite,
            ],
        )
    ]
    reservation_sizes = [
        *map(
            np.ptp,
            reservation_bounds,
        ),
    ]

    epoch = max(
        0,
        rank.bit_length() - nsite.bit_length() + (rank.bit_count() > 1),
    )
    next_epoch = epoch + 1
    if epoch == 0:
        mask = [[False] * nsite]
    elif (next_epoch + next_epoch.bit_length()).bit_count() <= 1:
        mask = [
            [
                size != min(reservation_sizes)
                for size in reservation_sizes
                for __ in range(size)
            ]
        ]
    else:
        mask = [[True] * nsite]

    cmap = sns.color_palette("flare", nsite.bit_length(), as_cmap=True)
    cmap.set_bad("lightgray")
    ax = sns.heatmap(
        data=np.array(
            [
                [
                    int(size).bit_length() if epoch else size
                    for size in reservation_sizes
                    for __ in range(size)
                ]
            ],
        ),
        mask=np.array(mask),
        ax=ax,
        cbar=False,
        cmap=cmap,
        vmax=nsite.bit_length(),  # align cbar labels
        vmin=1,  # align cbar labels
    )

    # this part is a mess, could be rewritten
    reservation_indices = extract_reservation_indices_at_rank(
        slice_df, rank, reservation_mode=reservation_mode
    )
    for last_site, site in it.pairwise((None, *reservation_indices, nsite)):
        ax.axvline(site, color="white", linewidth=12)
        if site == 0:
            continue
        if zigzag:
            if site != nsite:
                ax.axvline(
                    site, -0.5, 1.5, color="black", linewidth=2, clip_on=False
                )
            if last_site and site - last_site == min(
                np.diff([*reservation_indices, nsite])
            ):
                xmax = ax.get_xlim()[1]
                ax.axhline(
                    -0.5,
                    (last_site) / xmax,
                    (last_site + 1) / xmax,
                    color="black",
                    linewidth=2,
                    clip_on=False,
                )
        elif site != nsite:
            ax.axvline(site, color="black", linewidth=2)
    # ... end of mess

    ax.axvline(slice_df["site"].max() + 1, color="white", linewidth=4)

    for lb, ub in reservation_bounds:
        if epoch == 0 or (
            (next_epoch + next_epoch.bit_length()).bit_count() <= 1
            and ub - lb == min(reservation_sizes)
        ):
            ax.text(
                lb + (ub - lb) / 2,
                0.5,
                ("R=" if epoch else "r=") * (ub - lb > 1) + f"{int(ub - lb)}",
                color="white",
                ha="center",
                va="center",
                fontweight="bold",
            )

    ax.set_yticks([])
    ax.set_xticks([])
    ax.set_xlabel("")
    ax.set_ylabel("")

    return ax


==> implemented_pseudocode/hsurf/pylib/site_selection_viz/stratum_persistence_dripplot.py <==
import typing

from hstrat import hstrat
from matplotlib import axes as mpl_axes
import numpy as np
import pandas as pd

from ._SurfaceHistoryToStratumRetentionPolicyShim import (
    SurfaceHistoryToStratumRetentionPolicyShim,
)


def stratum_persistence_dripplot(
    surface_history_df: pd.DataFrame,
    progress_wrap: typing.Callable = lambda x: x,
) -> mpl_axes.Axes:
    policy_shim = SurfaceHistoryToStratumRetentionPolicyShim(surface_history_df)
    ax = hstrat.stratum_retention_dripplot(
        policy_shim,
        surface_history_df["rank"].max(),
        progress_wrap=progress_wrap,
    )
    ax.set_ylabel("Time")
    ax.set_xlabel("Ingestion Time Point")
    ax.tick_params(axis="x", rotation=0)
    ax.autoscale(enable=True, axis="x", tight=True)
    xticks = np.linspace(*ax.get_xlim(), num=9, dtype=int)
    ax.set_xticks(xticks - xticks.min(), xticks - xticks.min())
    for spine in ax.spines.values():
        spine.set_visible(False)
    return ax


==> implemented_pseudocode/hsurf/pylib/tee_release.py <==
from hstrat import _auxiliary_lib as hstrat_aux
from matplotlib import pyplot as plt
from teeplot import teeplot as tp


def tee_release(*args, **kwargs):
    res = tp.tee(*args, **kwargs)
    plt.show()
    hstrat_aux.release_cur_mpl_fig()
    return res


==> implemented_pseudocode/hsurf/pylib/test/run_tests.sh <==
#!/bin/bash

set -e # exit with error if any of this fails

script_dir="$(dirname "$(readlink -f "$0")")"

which_python="$(\
  command -v python3.8 \
  || command -v python3.9 \
  || echo python3 \
)"
echo "which_python ${which_python}"

"${which_python}" -c "import sys; assert sys.version_info >= (3, 8, 0)"

"${which_python}" "$(which nosetests)" "${script_dir}"/**/test_*.py


==> implemented_pseudocode/hsurf/pylib/test/test_Literal.py <==
from pylib import Literal


def test_Literal():
    value: Literal["asdf"] = "asdf"  # noqa: F821, F841


==> implemented_pseudocode/hsurf/pylib/test/test_bit_ceil.py <==
from pylib import bit_ceil


def test_bit_ceil_at_zero():
    assert bit_ceil(0) == 1, "Expected the bit ceil of 1 to be 2"


def test_bit_ceil_at_one():
    assert bit_ceil(1) == 1, "Expected the bit ceil of 1 to be 2"


def test_bit_ceil_at_two():
    assert bit_ceil(2) == 2, "Expected the bit ceil of 2 to be 2"


def test_bit_ceil_at_three():
    assert bit_ceil(3) == 4, "Expected the bit ceil of 3 to be 4"


def test_bit_ceil_at_four():
    assert bit_ceil(4) == 4, "Expected the bit ceil of 4 to be 4"


def test_bit_ceil_at_five():
    assert bit_ceil(5) == 8, "Expected the bit ceil of 5 to be 8"


def test_bit_ceil_at_large_number():
    assert bit_ceil(1000) == 1024, "Expected the bit ceil of 1000 to be 1024"


def test_bit_ceil_at_power_of_two():
    assert bit_ceil(64) == 64, "Expected the bit ceil of 64 to be 64"


def test_bit_ceil_returns_integer():
    assert isinstance(
        bit_ceil(17), int
    ), "Expected the result to be of type int"


def test_bit_ceil_at_large_power_of_two():
    assert (
        bit_ceil(65534) == 65536
    ), "Expected the bit ceil of 65534 to be 65536"
    assert (
        bit_ceil(65536) == 65536
    ), "Expected the bit ceil of 65536 to be 65536"


def test_bit_ceil_at_one_less_than_power_of_two():
    assert bit_ceil(255) == 256, "Expected the bit ceil of 255 to be 256"


==> implemented_pseudocode/hsurf/pylib/test/test_bit_count_immediate_zeros.py <==
import itertools as it

import numpy as np

import pylib

# fmt: off
# https://oeis.org/A290255
A290255 = [
    0,1,0,2,1,0,0,3,2,1,1,0,0,0,0,4,3,2,2,1,1,1,1,0,0,0,0,0,0,0,0,5,4,3,3,2,2,2,
    2,1,1,1,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,5,4,4,3,3,3,3,2,2,2,2,2,2,2,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,0,0,0,0,0,0,0,0
]
# fmt: on


# comparison implementation
def bit_count_immediate_zeros_reference(n: int) -> int:
    """Count the number of zeros immediately following the first binary digit
    of x."""
    return f"{n:b}1"[1:].index("1")  # fstring "1" ensures a trailing 1


def test_bit_count_immediate_zeros_reference_sequence():
    juxtaposed = zip(
        map(pylib.bit_count_immediate_zeros, it.count(1)),
        map(bit_count_immediate_zeros_reference, it.count(1)),
        A290255,
    )
    assert not any(map(np.ptp, juxtaposed))


def test_bit_count_immediate_zeros_reference_implementation():
    np.random.seed(0)
    test_indices = [
        0,
        1,
        2,
        *map(int, np.linspace(0, 2**32, 10**5, dtype=int)),
        *map(int, np.geomspace(1, 2**32, 10**5, dtype=int)),
        *map(int, np.random.randint(0, 2**32, 10**5)),
    ]
    juxtaposed = zip(
        map(pylib.bit_count_immediate_zeros, test_indices),
        map(bit_count_immediate_zeros_reference, test_indices),
    )
    all(it.starmap(int.__eq__, juxtaposed))


==> implemented_pseudocode/hsurf/pylib/test/test_bit_count_leading_ones.py <==
import pytest

import pylib


@pytest.mark.parametrize(
    "n, expected",
    [
        (0b0, 0),  # No leading ones in 0
        (0b1, 1),  # Single leading one
        (0b11, 2),  # Two leading ones
        (0b111, 3),  # Three leading ones
        (0b101, 1),  # Leading one followed by zero
        (0b1001, 1),  # Leading one followed by zeros and then another one
        (0b1011, 1),  # Leading one followed by zeros and then two ones
        (0b1101, 2),  # Two leading ones followed by zeros
        (0b11110000, 4),  # Four leading ones followed by zeros
        (0b10000000, 1),  # One leading one followed by many zeros
    ],
)
def test_bit_count_leading_ones(n, expected):
    assert pylib.bit_count_leading_ones(n) == expected


==> implemented_pseudocode/hsurf/pylib/test/test_bit_decode_gray.py <==
import pylib


def test_bit_decode_gray():
    for n in range(2000):
        assert pylib.bit_decode_gray(pylib.bit_encode_gray(n)) == n
        assert pylib.bit_encode_gray(pylib.bit_decode_gray(n)) == n


==> implemented_pseudocode/hsurf/pylib/test/test_bit_drop_msb.py <==
import pytest

import pylib


@pytest.mark.parametrize(
    "input_, expected_output",
    [
        (0, 0),
        (1, 0),
        (2, 0),
        (3, 1),
        (4, 0),
        (5, 1),
        (6, 2),
        (7, 3),
        (8, 0),
        (9, 1),
        (10, 2),
        (255, 127),
        (256, 0),
        (257, 1),
        (1234567890, 160826066),
    ],
)
def test_bit_drop_msb(input_, expected_output):
    assert pylib.bit_drop_msb(input_) == expected_output


==> implemented_pseudocode/hsurf/pylib/test/test_bit_encode_gray.py <==
import pytest

import pylib


@pytest.mark.parametrize(
    "input, expected_output",
    [
        (0, 0),
        (1, 1),
        (2, 3),
        (3, 2),
        (4, 6),
        (5, 7),
        (6, 5),
        (7, 4),
        (8, 12),
        (9, 13),
        (10, 15),
        (255, 128),
        (256, 384),
        (257, 385),
        (1234567890, 1834812347),
    ],
)
def test_bit_encode_gray(input, expected_output):
    assert pylib.bit_encode_gray(input) == expected_output


==> implemented_pseudocode/hsurf/pylib/test/test_bit_floor.py <==
from pylib import bit_floor


def test_bit_floor():
    assert bit_floor(0b00000000) == 0b00000000
    assert bit_floor(0b00000001) == 0b00000001
    assert bit_floor(0b00000010) == 0b00000010
    assert bit_floor(0b00000011) == 0b00000010
    assert bit_floor(0b00000100) == 0b00000100
    assert bit_floor(0b00000101) == 0b00000100
    assert bit_floor(0b00000110) == 0b00000100
    assert bit_floor(0b00000111) == 0b00000100
    assert bit_floor(0b00001000) == 0b00001000
    assert bit_floor(0b00001001) == 0b00001000


==> implemented_pseudocode/hsurf/pylib/test/test_bit_invert.py <==
import pytest

from pylib import bit_invert


@pytest.mark.parametrize(
    "n, expected",
    [
        (0b0, 0b0),  # 0 becomes 0
        (0b1, 0b0),  # 1 becomes 0
        (0b10, 0b1),  # 2 becomes 1
        (0b11, 0b0),  # 3 becomes 0
        (0b100, 0b11),  # 4 becomes 3
        (0b101, 0b10),  # 5 becomes 2
        (0b110, 0b1),  # 6 becomes 1
        (0b111, 0b0),  # 7 becomes 0
        (0b1000, 0b111),  # 8 becomes 7
        (0b1001, 0b110),  # 9 becomes 6
        (0b1010, 0b101),  # 10 becomes 5
        (0b1011, 0b100),  # 11 becomes 4
        (0b1100, 0b11),  # 12 becomes 3
        (0b1101, 0b10),  # 13 becomes 2
        (0b1110, 0b1),  # 14 becomes 1
        (0b1111, 0b0),  # 15 becomes 0
        (0b10000, 0b1111),  # 16 becomes 15
        (0b100000, 0b11111),  # 32 becomes 31
        (0b1000000, 0b111111),  # 64 becomes 63
        (0b10000000, 0b1111111),  # 128 becomes 127
        (0b100000000, 0b11111111),  # 256 becomes 255
    ],
)
def test_bit_invert_known_values(n, expected):
    assert bit_invert(n) == expected


==> implemented_pseudocode/hsurf/pylib/test/test_bit_reverse.py <==
import pytest

import pylib


@pytest.mark.parametrize(
    "input, expected_output",
    [
        (0, 0),
        (1, 1),
        (2, 1),
        (3, 3),
        (4, 1),
        (5, 5),
        (6, 3),
        (7, 7),
        (8, 1),
        (9, 9),
        (10, 5),
        (255, 255),
        (256, 1),
        (257, 257),
        (1234567890, 631256265),
    ],
)
def test_bit_reverse(input, expected_output):
    assert pylib.bit_reverse(input) == expected_output


==> implemented_pseudocode/hsurf/pylib/test/test_calc_dyadic_lcm_upper_bound.py <==
from hstrat import _auxiliary_lib as hstrat_auxlib
import numpy as np

import pylib


def test_calc_dyadic_lcm_upper_bound():
    # Test with positive integers
    assert pylib.calc_dyadic_lcm_upper_bound(12, 18) == 108
    assert pylib.calc_dyadic_lcm_upper_bound(13, 17) == 221

    # Test with powers of 2
    assert pylib.calc_dyadic_lcm_upper_bound(16, 32) == 32

    # Test with one number being multiple of the other
    assert pylib.calc_dyadic_lcm_upper_bound(3, 9) == 27

    # Test with prime numbers
    assert pylib.calc_dyadic_lcm_upper_bound(5, 7) == 35

    # Test with one number being 1
    assert pylib.calc_dyadic_lcm_upper_bound(1, 20) == 20

    # Test with large numbers
    assert pylib.calc_dyadic_lcm_upper_bound(100, 500) == 25 * 125 * 4


def test_upper_bound_correctness():
    for a in range(1, 50):
        for b in range(1, 50):
            upper_bound = pylib.calc_dyadic_lcm_upper_bound(a, b)
            true_lcm = np.lcm(a, b)
            assert upper_bound >= true_lcm
            assert upper_bound % a == 0
            assert upper_bound % b == 0


def test_site_selection_algorithm_assumption():
    def pow2(n: int) -> int:
        return 1 << n

    for granularity in map(pow2, range(1, 65)):
        for tour_size in map(pow2, range(2, 65)):
            assert hstrat_auxlib.popcount(granularity) == 1
            assert hstrat_auxlib.popcount(tour_size) == 1

            if granularity >= tour_size // 4:
                continue
            for step in range(min(granularity, 1000)):
                a = tour_size * (2 * granularity - step) / (2 * granularity)
                b = (
                    tour_size
                    * (2 * granularity - step - 1)
                    / (2 * granularity)
                )
                assert a.is_integer() and b.is_integer()
                a, b = int(a), int(b)
                assert a and b
                assert (
                    pylib.calc_dyadic_lcm_upper_bound(a, b)
                    <= 2 * granularity * tour_size
                )


==> implemented_pseudocode/hsurf/pylib/test/test_count_factors_of_2.py <==
import pytest

import pylib


@pytest.mark.parametrize(
    "input, expected_result",
    [
        (0, 0),  # 0 is not divisible by 2
        (1, 0),  # 1 is an odd number
        (2, 1),  # 2 / 2 = 1
        (4, 2),  # 4 / 2 / 2 = 1
        (12, 2),  # 12 / 2 / 2 = 3
        (1024, 10),  # 1024 is 2^10
        (1280, 8),  # 1280 / 2^8 = 5
        (15, 0),  # 15 is an odd number
    ],
)
def test_remove_factors_of_2(input, expected_result):
    result = pylib.count_factors_of_2(input)
    assert result == expected_result


==> implemented_pseudocode/hsurf/pylib/test/test_enforce_typing.py <==
import pytest

import pylib


# Example functions with the enforce_types decorator
@pylib.enforce_typing
def add(a: int, b: int) -> int:
    return a + b


@pylib.enforce_typing
def concatenate(a: str, b: str) -> str:
    return a + b


def test_add_with_valid_args():
    # Test with valid argument types
    assert add(1, 2) == 3


def test_add_with_invalid_arg_type():
    # Test with invalid argument types
    with pytest.raises(TypeError):
        add(1.5, 2.5)


def test_concatenate_with_valid_args():
    # Test with valid argument types
    assert concatenate("hello", "world") == "helloworld"


def test_concatenate_with_invalid_arg_type():
    # Test with invalid argument types
    with pytest.raises(TypeError):
        concatenate("hello", 2)


==> implemented_pseudocode/hsurf/pylib/test/test_fast_pow2_divide.py <==
import pytest

import pylib


def test_positive_dividend_and_divisor():
    assert pylib.fast_pow2_divide(16, 4) == 4
    assert pylib.fast_pow2_divide(17, 4) == 4
    assert pylib.fast_pow2_divide(18, 4) == 4
    assert pylib.fast_pow2_divide(19, 4) == 4
    assert pylib.fast_pow2_divide(20, 4) == 5
    assert pylib.fast_pow2_divide(32, 8) == 4
    assert pylib.fast_pow2_divide(64, 2) == 32
    assert pylib.fast_pow2_divide(16, 1) == 16  # 1 is 2^0 so this should pass
    assert pylib.fast_pow2_divide(0, 1) == 0  # 1 is 2^0 so this should pass


def test_negative_dividend_and_positive_divisor():
    assert pylib.fast_pow2_divide(-15, 4) == -3
    assert pylib.fast_pow2_divide(-1, 4) == 0
    assert pylib.fast_pow2_divide(-1, 8) == 0
    assert pylib.fast_pow2_divide(-16, 8) == -2

    assert pylib.fast_pow2_divide(-16, 4) == -4
    assert pylib.fast_pow2_divide(-17, 4) == -4
    assert pylib.fast_pow2_divide(-18, 4) == -4
    assert pylib.fast_pow2_divide(-19, 4) == -4
    assert pylib.fast_pow2_divide(-20, 4) == -5
    assert pylib.fast_pow2_divide(-32, 8) == -4
    assert pylib.fast_pow2_divide(-64, 2) == -32
    assert pylib.fast_pow2_divide(-16, 1) == -16
    assert pylib.fast_pow2_divide(-0, 1) == -0


def test_positive_dividend_and_negative_divisor():
    with pytest.raises(AssertionError):
        pylib.fast_pow2_divide(15, -4)
    with pytest.raises(AssertionError):
        pylib.fast_pow2_divide(1, -4)
    with pytest.raises(AssertionError):
        pylib.fast_pow2_divide(1, -8)
    with pytest.raises(AssertionError):
        pylib.fast_pow2_divide(0, -8)
    with pytest.raises(AssertionError):
        pylib.fast_pow2_divide(16, -8)


def test_negative_dividend_and_negative_divisor():
    with pytest.raises(AssertionError):
        pylib.fast_pow2_divide(-15, -4)
    with pytest.raises(AssertionError):
        pylib.fast_pow2_divide(-1, -4)
    with pytest.raises(AssertionError):
        pylib.fast_pow2_divide(-1, -8)
    with pytest.raises(AssertionError):
        pylib.fast_pow2_divide(-16, -8)


def test_zero_dividend():
    assert pylib.fast_pow2_divide(0, 4) == 0


def test_zero_divisor():
    with pytest.raises(AssertionError):
        pylib.fast_pow2_divide(15, 0)
    with pytest.raises(AssertionError):
        pylib.fast_pow2_divide(1, 0)


def test_non_power_of_2_divisor():
    with pytest.raises(AssertionError):
        pylib.fast_pow2_divide(16, 3)


==> implemented_pseudocode/hsurf/pylib/test/test_fast_pow2_mod.py <==
import pytest

import pylib


def test_positive_dividend_and_power_of_2():
    assert pylib.fast_pow2_mod(16, 1) == 0
    assert pylib.fast_pow2_mod(17, 1) == 0
    assert pylib.fast_pow2_mod(18, 1) == 0
    assert pylib.fast_pow2_mod(16, 2) == 0
    assert pylib.fast_pow2_mod(17, 2) == 1
    assert pylib.fast_pow2_mod(18, 2) == 0
    assert pylib.fast_pow2_mod(19, 2) == 1
    assert pylib.fast_pow2_mod(20, 2) == 0
    assert pylib.fast_pow2_mod(19, 4) == 3
    assert pylib.fast_pow2_mod(20, 4) == 0
    assert pylib.fast_pow2_mod(64, 1) == 0


def test_negative_dividend_and_power_of_2():
    assert pylib.fast_pow2_mod(-15, 2) == 1
    assert pylib.fast_pow2_mod(-2, 2) == 0
    assert pylib.fast_pow2_mod(-1, 4) == 3
    assert pylib.fast_pow2_mod(-2, 4) == 2
    assert pylib.fast_pow2_mod(-3, 4) == 1
    assert pylib.fast_pow2_mod(-4, 4) == 0


def test_zero_dividend():
    assert pylib.fast_pow2_divide(0, 4) == 0


def test_positive_dividend_and_negative_power_of_2():
    with pytest.raises(AssertionError):
        pylib.fast_pow2_mod(15, -2)
    with pytest.raises(AssertionError):
        pylib.fast_pow2_mod(1, -2)
    with pytest.raises(AssertionError):
        pylib.fast_pow2_mod(1, -3)
    with pytest.raises(AssertionError):
        pylib.fast_pow2_mod(0, -3)
    with pytest.raises(AssertionError):
        pylib.fast_pow2_mod(16, -3)


def test_negative_dividend_and_negative_power_of_2():
    with pytest.raises(AssertionError):
        pylib.fast_pow2_mod(-15, -2)
    with pytest.raises(AssertionError):
        pylib.fast_pow2_mod(-1, -2)
    with pytest.raises(AssertionError):
        pylib.fast_pow2_mod(-1, -3)
    with pytest.raises(AssertionError):
        pylib.fast_pow2_mod(-16, -3)


def test_zero_divisor():
    with pytest.raises(AssertionError):
        pylib.fast_pow2_mod(15, 0)
    with pytest.raises(AssertionError):
        pylib.fast_pow2_mod(1, 0)


def test_non_power_of_2_divisor():
    with pytest.raises(AssertionError):
        pylib.fast_pow2_mod(16, 3)


==> implemented_pseudocode/hsurf/pylib/test/test_get_powersof2triangle_val_at_index.py <==
from pylib import get_powersof2triangle_val_at_index


def test_get_powersof2triangle_val_at_index():
    # https://oeis.org/A053645
    A053645 = [
        0,
        0,
        1,
        0,
        1,
        2,
        3,
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
    ]

    assert [
        *map(get_powersof2triangle_val_at_index, range(len(A053645)))
    ] == A053645


==> implemented_pseudocode/hsurf/pylib/test/test_hanoi/test_get_hanoi_value_at_index.py <==
from pylib.hanoi import get_hanoi_value_at_index


def test_get_hanoi_value():
    # https://oeis.org/A001511
    A001511 = [
        1,
        2,
        1,
        3,
        1,
        2,
        1,
        4,
        1,
        2,
        1,
        3,
        1,
        2,
        1,
        5,
        1,
        2,
        1,
        3,
        1,
        2,
        1,
        4,
        1,
        2,
        1,
        3,
        1,
        2,
        1,
        6,
        1,
        2,
        1,
        3,
        1,
        2,
        1,
        4,
        1,
        2,
        1,
        3,
        1,
        2,
        1,
        5,
        1,
        2,
        1,
        3,
        1,
        2,
        1,
        4,
        1,
        2,
        1,
        3,
        1,
        2,
        1,
        7,
        1,
        2,
        1,
        3,
        1,
        2,
        1,
        4,
        1,
        2,
        1,
        3,
        1,
        2,
        1,
        5,
        1,
        2,
        1,
        3,
        1,
        2,
        1,
        4,
        1,
        2,
        1,
        3,
        1,
        2,
        1,
        6,
        1,
        2,
        1,
        3,
        1,
        2,
        1,
        4,
        1,
    ]

    assert [*map(get_hanoi_value_at_index, range(105))] == [
        x - 1 for x in A001511
    ]


==> implemented_pseudocode/hsurf/pylib/test/test_hanoi/test_get_hanoi_value_incidence_at_index.py <==
from pylib.hanoi import (
    get_hanoi_value_at_index,
    get_hanoi_value_incidence_at_index,
)


def test_get_hanoi_value_incidence_at_index():
    hanoi_values = [*map(get_hanoi_value_at_index, range(100))]
    for n, hanoi_value in enumerate(hanoi_values):
        assert hanoi_values[:n].count(
            hanoi_value
        ) == get_hanoi_value_incidence_at_index(n)


==> implemented_pseudocode/hsurf/pylib/test/test_hanoi/test_get_incidence_count_of_hanoi_value_through_index.py <==
import itertools as it

from pylib.hanoi import (
    get_hanoi_value_at_index,
    get_incidence_count_of_hanoi_value_through_index,
)


def test_get_incidence_count_of_hanoi_value_through_index():
    hanoi_values = [*map(get_hanoi_value_at_index, range(1000))]
    for n, hanoi_value in it.product(
        range(len(hanoi_values)),
        range(20),
    ):
        assert hanoi_values[: n + 1].count(
            hanoi_value
        ) == get_incidence_count_of_hanoi_value_through_index(
            hanoi_value, n
        ), (
            n,
            hanoi_value,
        )


==> implemented_pseudocode/hsurf/pylib/test/test_hanoi/test_get_index_of_hanoi_value_next_incidence.py <==
import pytest

from pylib.hanoi import (
    get_index_of_hanoi_value_next_incidence,
    get_index_of_hanoi_value_nth_incidence,
)


@pytest.mark.parametrize("hanoi_value", range(1, 6))
@pytest.mark.parametrize("i", range(5))
def test_get_index_of_hanoi_value_next_incidence(hanoi_value, i):
    lb = get_index_of_hanoi_value_nth_incidence(hanoi_value, i)
    ub = get_index_of_hanoi_value_nth_incidence(hanoi_value, i + 1)
    for index in range(lb, ub):
        assert (
            get_index_of_hanoi_value_next_incidence(
                hanoi_value,
                index,
            )
            == ub
        )
    for index in range(0, lb):
        assert (
            get_index_of_hanoi_value_next_incidence(
                hanoi_value,
                index,
            )
            <= lb
            < ub
        )
    assert (
        get_index_of_hanoi_value_next_incidence(
            hanoi_value,
            ub,
        )
        > ub
    )


==> implemented_pseudocode/hsurf/pylib/test/test_hanoi/test_get_index_of_hanoi_value_nth_incidence.py <==
import pytest

from pylib.hanoi import (
    get_hanoi_value_at_index,
    get_index_of_hanoi_value_nth_incidence,
)


@pytest.mark.parametrize("hanoi_value", range(1, 6))
@pytest.mark.parametrize("i", range(5))
def test_get_index_of_hanoi_value_incidence(hanoi_value, i):
    index = get_index_of_hanoi_value_nth_incidence(hanoi_value, i)
    assert get_hanoi_value_at_index(index) == hanoi_value
    hanoi_values = [*map(get_hanoi_value_at_index, range(index))]
    assert hanoi_values.count(hanoi_value) == i


==> implemented_pseudocode/hsurf/pylib/test/test_hanoi/test_get_index_of_next_hanoi_value_geq_to.py <==
import itertools as it

import pytest

from pylib.hanoi import (
    get_hanoi_value_at_index,
    get_index_of_next_hanoi_value_geq_to,
)


@pytest.mark.parametrize("hanoi_value", range(1, 6))
@pytest.mark.parametrize("i", range(1000))
def test_get_index_of_next_hanoi_value_geq_to(hanoi_value: int, i: int):
    expected = next(
        filter(
            lambda n: get_hanoi_value_at_index(n) >= hanoi_value,
            it.count(i + 1),
        )
    )
    assert expected == get_index_of_next_hanoi_value_geq_to(hanoi_value, i)


==> implemented_pseudocode/hsurf/pylib/test/test_hanoi/test_get_max_hanoi_value_through_index.py <==
from pylib.hanoi import (
    get_hanoi_value_at_index,
    get_max_hanoi_value_through_index,
)


def test_get_max_hanoi_value_through_index():
    hanoi_values = [*map(get_hanoi_value_at_index, range(1000))]
    for n in range(len(hanoi_values)):
        assert max(hanoi_values[: n + 1]) == get_max_hanoi_value_through_index(
            n
        ), n


==> implemented_pseudocode/hsurf/pylib/test/test_hanoi/test_get_min_hanoi_value_with_incidence_at_least.py <==
import numpy as np
import pytest

from pylib import hanoi


@pytest.mark.parametrize("incidence", [*range(4), 7, 10, 101])
@pytest.mark.parametrize(
    "index",
    [
        *range(100),
        *map(int, np.linspace(0, 2**62, 100, dtype=int)),
        *map(int, np.geomspace(1, 2**62, 100, dtype=int)),
        *map(int, np.random.RandomState(seed=1).randint(0, 2**62, 100)),
    ],
)
def test_get_min_hanoi_value_with_incidence_at_least(
    incidence: int, index: int
):
    assert hanoi.get_min_hanoi_value_with_incidence_at_least(
        incidence, index
    ) == next(
        (
            hv
            for hv in reversed(
                range(hanoi.get_max_hanoi_value_through_index(index) + 1)
            )
            if hanoi.get_index_of_hanoi_value_nth_incidence(hv, incidence)
            <= index
        ),
        None,
    )


==> implemented_pseudocode/hsurf/pylib/test/test_log_args_and_result.py <==
import logging
from unittest.mock import Mock

import pylib


def test_log_args_and_result() -> None:

    # Mocking logger and log_level
    mock_logger = Mock(spec=logging.Logger)
    log_level = logging.INFO

    # Decorate a simple test function
    @pylib.log_args_and_result(mock_logger, log_level)
    def test_function(a, b, c=None):
        return a + b + (c if c else 0)

    # Call the decorated function
    result = test_function(2, 3, c=4)

    # Check if the function result is correct
    assert result == 9

    # Check if the logger.log was called correctly
    assert mock_logger.log.call_count == 2

    # Checking the first log call
    assert mock_logger.log.call_args_list == [
        (
            {
                "level": log_level,
                "msg": ">>> calling test_function(2, 3, c=4)",
            },
        ),
        (
            {
                "level": log_level,
                "msg": ">> 'test_function' returned 9",
            },
        ),
    ]


==> implemented_pseudocode/hsurf/pylib/test/test_longevity_ordering_alternating/test_get_longevity_index_of_mapped_position.py <==
import itertools as it
import random

import pytest

import pylib.longevity_ordering_alternating as loa


@pytest.mark.parametrize("num_indices", [2**x for x in range(64)])
@pytest.mark.parametrize("polarity", [True, False])
def test_inverse_get_longevity_mapped_position_of_index(num_indices, polarity):
    random.seed(num_indices)

    for index in it.chain(
        range(min(3000, num_indices)),
        (random.randrange(num_indices) for __ in range(3000)),
    ):

        mapped_position = loa.get_longevity_mapped_position_of_index(
            index,
            num_indices,
            polarity,
        )
        assert (
            loa.get_longevity_index_of_mapped_position(
                mapped_position,
                num_indices,
                polarity,
            )
            == index
        )


==> implemented_pseudocode/hsurf/pylib/test/test_longevity_ordering_alternating/test_get_longevity_mapped_position_of_index.py <==
import pytest

import pylib.longevity_ordering_alternating as loa


@pytest.mark.parametrize("polarity", [True, False])
def test_get_longevity_mapped_position_of_index1(polarity: bool):
    assert [
        loa.get_longevity_mapped_position_of_index(
            index,
            1,
            polarity,
        )
        for index in range(1)
    ] == [0]

    target = [None] * 1
    for index in range(1):
        mapped_position = loa.get_longevity_mapped_position_of_index(
            index,
            1,
            polarity,
        )
        target[mapped_position] = index

    assert target == [0]


@pytest.mark.parametrize("polarity", [True, False])
def test_get_longevity_mapped_position_of_index2(polarity: bool):
    assert [
        loa.get_longevity_mapped_position_of_index(
            index,
            2,
            polarity,
        )
        for index in range(2)
    ] == [0, 1]

    target = [None] * 2
    for index in range(2):
        mapped_position = loa.get_longevity_mapped_position_of_index(
            index,
            2,
            polarity,
        )
        target[mapped_position] = index

    assert target == [0, 1]


@pytest.mark.parametrize("polarity", [True, False])
def test_get_longevity_mapped_position_of_index4(polarity: bool):
    assert [
        loa.get_longevity_mapped_position_of_index(
            index,
            4,
            polarity,
        )
        for index in range(4)
    ] == ([0, 2, 1, 3] if polarity else [0, 2, 3, 1])

    target = [None] * 4
    for index in range(4):
        mapped_position = loa.get_longevity_mapped_position_of_index(
            index,
            4,
            polarity,
        )
        target[mapped_position] = index

    assert target == ([0, 2, 1, 3] if polarity else [0, 3, 1, 2])


@pytest.mark.parametrize("polarity", [True, False])
def test_get_longevity_mapped_position_of_index8(polarity):
    assert [
        loa.get_longevity_mapped_position_of_index(
            index,
            8,
            polarity,
        )
        for index in range(8)
    ] == ([0, 4, 2, 6, 7, 5, 3, 1] if polarity else [0, 4, 6, 2, 1, 3, 5, 7])

    target = [None] * 8
    for index in range(8):
        mapped_position = loa.get_longevity_mapped_position_of_index(
            index,
            8,
            polarity,
        )
        target[mapped_position] = index

    assert target == (
        [0, 7, 2, 6, 1, 5, 3, 4] if polarity else [0, 4, 3, 5, 1, 6, 2, 7]
    )


@pytest.mark.parametrize("polarity", [True, False])
def test_get_longevity_mapped_position_of_index16(polarity):
    assert [
        loa.get_longevity_mapped_position_of_index(
            index,
            16,
            polarity,
        )
        for index in range(16)
    ] == (
        [0, 8, 4, 12, 14, 10, 6, 2, 1, 3, 5, 7, 9, 11, 13, 15]
        if polarity
        else [0, 8, 12, 4, 2, 6, 10, 14, 15, 13, 11, 9, 7, 5, 3, 1]
    )

    target = [None] * 16
    for index in range(16):
        mapped_position = loa.get_longevity_mapped_position_of_index(
            index,
            16,
            polarity,
        )
        target[mapped_position] = index

    assert target == (
        [0, 8, 7, 9, 2, 10, 6, 11, 1, 12, 5, 13, 3, 14, 4, 15]
        if polarity
        else [0, 15, 4, 14, 3, 13, 5, 12, 1, 11, 6, 10, 2, 9, 7, 8]
    )


==> implemented_pseudocode/hsurf/pylib/test/test_longevity_ordering_alternating/test_get_longevity_reversed_position_within_level.py <==
from pylib import longevity_ordering_alternating as loa


def test_reversed_position_within_level_0():
    assert loa.get_longevity_reversed_position_within_level(0, 0) == 0


def test_reversed_position_within_level_1():
    assert loa.get_longevity_reversed_position_within_level(0, 1) == 0


def test_reversed_position_within_level_2():
    assert loa.get_longevity_reversed_position_within_level(0, 2) == 1
    assert loa.get_longevity_reversed_position_within_level(1, 2) == 0


def test_reversed_position_within_level_3():
    assert loa.get_longevity_reversed_position_within_level(0, 3) == 3
    assert loa.get_longevity_reversed_position_within_level(1, 3) == 2
    assert loa.get_longevity_reversed_position_within_level(2, 3) == 1
    assert loa.get_longevity_reversed_position_within_level(3, 3) == 0


==> implemented_pseudocode/hsurf/pylib/test/test_longevity_ordering_common/test_get_longevity_level_of_index.py <==
import pylib


def test_get_longevity_level_of_index():
    assert [
        *map(
            pylib.longevity_ordering_common.get_longevity_level_of_index,
            range(16),
        )
    ] == [0] + [1] + [2] * 2 + [3] * 4 + [4] * 8


==> implemented_pseudocode/hsurf/pylib/test/test_longevity_ordering_common/test_get_longevity_level_of_mapped_position.py <==
import itertools as it
import random

import pytest

import pylib


def test_get_longevity_level_of_mapped_position():
    assert [
        pylib.longevity_ordering_common.get_longevity_level_of_mapped_position(
            mapped_position,
            1,
        )
        for mapped_position in range(1)
    ] == [0]

    assert [
        pylib.longevity_ordering_common.get_longevity_level_of_mapped_position(
            mapped_position,
            2,
        )
        for mapped_position in range(2)
    ] == [0, 1]

    assert [
        pylib.longevity_ordering_common.get_longevity_level_of_mapped_position(
            mapped_position,
            4,
        )
        for mapped_position in range(4)
    ] == [0, 2, 1, 2]

    assert [
        pylib.longevity_ordering_common.get_longevity_level_of_mapped_position(
            mapped_position,
            8,
        )
        for mapped_position in range(8)
    ] == [0, 3, 2, 3, 1, 3, 2, 3]

    assert [
        pylib.longevity_ordering_common.get_longevity_level_of_mapped_position(
            mapped_position,
            16,
        )
        for mapped_position in range(16)
    ] == [0, 4, 3, 4, 2, 4, 3, 4, 1, 4, 3, 4, 2, 4, 3, 4]


@pytest.mark.parametrize("num_indices", [2**x for x in range(64)])
def test_inverse_get_longevity_level_of_index(num_indices):
    random.seed(num_indices)

    for index in it.chain(
        range(min(3000, num_indices)),
        (random.randrange(num_indices) for __ in range(3000)),
    ):

        mapped_position = pylib.longevity_ordering_naive.get_longevity_mapped_position_of_index(
            index,
            num_indices,
        )
        longevity_level_of_index = (
            pylib.longevity_ordering_common.get_longevity_level_of_index(
                index,
            )
        )

        assert (
            pylib.longevity_ordering_common.get_longevity_level_of_mapped_position(
                mapped_position,
                num_indices,
            )
            == longevity_level_of_index
        )


==> implemented_pseudocode/hsurf/pylib/test/test_longevity_ordering_common/test_get_longevity_num_positions_at_level.py <==
from pylib import longevity_ordering_common


def test_get_longevity_num_positions_at_level():
    assert [
        *map(
            longevity_ordering_common.get_longevity_num_positions_at_level,
            range(8),
        )
    ] == [1, 1, 2, 4, 8, 16, 32, 64]


==> implemented_pseudocode/hsurf/pylib/test/test_longevity_ordering_common/test_get_longevity_offset_of_level.py <==
import pylib


def test_get_longevity_offset_of_level():
    assert [
        pylib.longevity_ordering_common.get_longevity_offset_of_level(level, 1)
        for level in range(1)
    ] == [0]

    assert [
        pylib.longevity_ordering_common.get_longevity_offset_of_level(level, 2)
        for level in range(2)
    ] == [0, 1]

    assert [
        pylib.longevity_ordering_common.get_longevity_offset_of_level(level, 4)
        for level in range(3)
    ] == [0, 2, 1]

    assert [
        pylib.longevity_ordering_common.get_longevity_offset_of_level(level, 8)
        for level in range(4)
    ] == [0, 4, 2, 1]


==> implemented_pseudocode/hsurf/pylib/test/test_longevity_ordering_common/test_longevity_num_positions_at_lower_levels.py <==
from pylib import longevity_ordering_common as loc


def test_longevity_num_positions_at_lower_levels():
    assert [
        *map(loc.get_longevity_num_positions_at_lower_levels, range(5))
    ] == [0, 1, 2, 4, 8]


==> implemented_pseudocode/hsurf/pylib/test/test_longevity_ordering_descending/test_get_longevity_index_of_mapped_position.py <==
import itertools as it
import random

import pytest

import pylib.longevity_ordering_descending as lod


@pytest.mark.parametrize("num_indices", [2**x for x in range(64)])
def test_inverse_get_longevity_mapped_position_of_index(num_indices):
    random.seed(num_indices)

    for index in it.chain(
        range(min(3000, num_indices)),
        (random.randrange(num_indices) for __ in range(3000)),
    ):

        mapped_position = lod.get_longevity_mapped_position_of_index(
            index,
            num_indices,
        )
        assert (
            lod.get_longevity_index_of_mapped_position(
                mapped_position,
                num_indices,
            )
            == index
        )


==> implemented_pseudocode/hsurf/pylib/test/test_longevity_ordering_descending/test_get_longevity_mapped_position_of_index.py <==
import pylib.longevity_ordering_descending as lod


def test_get_longevity_mapped_position_of_index1():
    assert [
        lod.get_longevity_mapped_position_of_index(
            index,
            1,
        )
        for index in range(1)
    ] == [0]

    target = [None] * 1
    for index in range(1):
        mapped_position = lod.get_longevity_mapped_position_of_index(
            index,
            1,
        )
        target[mapped_position] = index

    assert target == [0]


def test_get_longevity_mapped_position_of_index2():
    assert [
        lod.get_longevity_mapped_position_of_index(
            index,
            2,
        )
        for index in range(2)
    ] == [0, 1]

    target = [None] * 2
    for index in range(2):
        mapped_position = lod.get_longevity_mapped_position_of_index(
            index,
            2,
        )
        target[mapped_position] = index

    assert target == [0, 1]


def test_get_longevity_mapped_position_of_index4():
    assert [
        lod.get_longevity_mapped_position_of_index(
            index,
            4,
        )
        for index in range(4)
    ] == ([0, 2, 3, 1])

    target = [None] * 4
    for index in range(4):
        mapped_position = lod.get_longevity_mapped_position_of_index(
            index,
            4,
        )
        target[mapped_position] = index

    assert target == [0, 3, 1, 2]


def test_get_longevity_mapped_position_of_index8():
    assert [
        lod.get_longevity_mapped_position_of_index(
            index,
            8,
        )
        for index in range(8)
    ] == [0, 4, 6, 2, 3, 7, 5, 1]

    target = [None] * 8
    for index in range(8):
        mapped_position = lod.get_longevity_mapped_position_of_index(
            index,
            8,
        )
        target[mapped_position] = index

    assert target == [0, 7, 3, 4, 1, 6, 2, 5]


def test_get_longevity_mapped_position_of_index16():
    assert [
        lod.get_longevity_mapped_position_of_index(
            index,
            16,
        )
        for index in range(16)
    ] == ([0, 8, 12, 4, 6, 14, 10, 2, 3, 11, 15, 7, 5, 13, 9, 1])

    target = [None] * 16
    for index in range(16):
        mapped_position = lod.get_longevity_mapped_position_of_index(
            index,
            16,
        )
        target[mapped_position] = index

    assert target == ([0, 15, 7, 8, 3, 12, 4, 11, 1, 14, 6, 9, 2, 13, 5, 10])


==> implemented_pseudocode/hsurf/pylib/test/test_longevity_ordering_naive/test_get_longevity_index_of_mapped_position.py <==
import itertools as it
import random

import pytest

import pylib


@pytest.mark.parametrize("num_indices", [2**x for x in range(64)])
def test_inverse_get_longevity_mapped_position_of_index(num_indices):
    random.seed(num_indices)

    for index in it.chain(
        range(min(3000, num_indices)),
        (random.randrange(num_indices) for __ in range(3000)),
    ):

        mapped_position = pylib.longevity_ordering_naive.get_longevity_mapped_position_of_index(
            index,
            num_indices,
        )
        assert (
            pylib.longevity_ordering_naive.get_longevity_index_of_mapped_position(
                mapped_position,
                num_indices,
            )
            == index
        )


==> implemented_pseudocode/hsurf/pylib/test/test_longevity_ordering_naive/test_get_longevity_mapped_position_of_index.py <==
import pylib


def test_get_longevity_mapped_position_of_index1():
    assert [
        pylib.longevity_ordering_naive.get_longevity_mapped_position_of_index(
            index,
            1,
        )
        for index in range(1)
    ] == [0]

    target = [None] * 1
    for index in range(1):
        mapped_position = pylib.longevity_ordering_naive.get_longevity_mapped_position_of_index(
            index,
            1,
        )
        target[mapped_position] = index

    assert target == [0]


def test_get_longevity_mapped_position_of_index2():
    assert [
        pylib.longevity_ordering_naive.get_longevity_mapped_position_of_index(
            index,
            2,
        )
        for index in range(2)
    ] == [0, 1]

    target = [None] * 2
    for index in range(2):
        mapped_position = pylib.longevity_ordering_naive.get_longevity_mapped_position_of_index(
            index,
            2,
        )
        target[mapped_position] = index

    assert target == [0, 1]


def test_get_longevity_mapped_position_of_index4():
    assert [
        pylib.longevity_ordering_naive.get_longevity_mapped_position_of_index(
            index,
            4,
        )
        for index in range(4)
    ] == [0, 2, 1, 3]

    target = [None] * 4
    for index in range(4):
        mapped_position = pylib.longevity_ordering_naive.get_longevity_mapped_position_of_index(
            index,
            4,
        )
        target[mapped_position] = index

    assert target == [0, 2, 1, 3]


def test_get_longevity_mapped_position_of_index8():
    assert [
        pylib.longevity_ordering_naive.get_longevity_mapped_position_of_index(
            index,
            8,
        )
        for index in range(8)
    ] == [0, 4, 2, 6, 1, 3, 5, 7]

    target = [None] * 8
    for index in range(8):
        mapped_position = pylib.longevity_ordering_naive.get_longevity_mapped_position_of_index(
            index,
            8,
        )
        target[mapped_position] = index

    assert target == [0, 4, 2, 5, 1, 6, 3, 7]


def test_get_longevity_mapped_position_of_index16():
    assert [
        pylib.longevity_ordering_naive.get_longevity_mapped_position_of_index(
            index,
            16,
        )
        for index in range(16)
    ] == [0, 8, 4, 12, 2, 6, 10, 14, 1, 3, 5, 7, 9, 11, 13, 15]

    target = [None] * 16
    for index in range(16):
        mapped_position = pylib.longevity_ordering_naive.get_longevity_mapped_position_of_index(
            index,
            16,
        )
        target[mapped_position] = index

    assert target == [0, 8, 4, 9, 2, 10, 5, 11, 1, 12, 6, 13, 3, 14, 7, 15]


==> implemented_pseudocode/hsurf/pylib/test/test_longevity_ordering_naive/test_get_longevity_position_within_level.py <==
import pylib


def test_get_longevity_position_within_level1():
    assert [
        pylib.longevity_ordering_naive.get_longevity_position_within_level(
            index,
            1,
        )
        for index in range(1)
    ] == [0]


def test_get_longevity_position_within_level2():
    assert [
        pylib.longevity_ordering_naive.get_longevity_position_within_level(
            index,
            2,
        )
        for index in range(2)
    ] == [0, 0]


def test_get_longevity_position_within_level4():
    assert [
        pylib.longevity_ordering_naive.get_longevity_position_within_level(
            index,
            4,
        )
        for index in range(4)
    ] == [0, 0, 0, 1]


def test_get_longevity_position_within_level8():
    assert [
        pylib.longevity_ordering_naive.get_longevity_position_within_level(
            index,
            8,
        )
        for index in range(8)
    ] == [0, 0, 0, 1, 0, 2, 1, 3]


def test_get_longevity_position_within_level16():
    assert [
        pylib.longevity_ordering_naive.get_longevity_position_within_level(
            index,
            16,
        )
        for index in range(16)
    ] == [0, 0, 0, 1, 0, 2, 1, 3, 0, 4, 2, 5, 1, 6, 3, 7]


==> implemented_pseudocode/hsurf/pylib/test/test_longevity_ordering_piecewise_ascending/test_get_longevity_index_of_mapped_position.py <==
import itertools as it
import random

import pytest

import pylib.longevity_ordering_piecewise_ascending as lopa


@pytest.mark.parametrize("num_indices", [2**x for x in range(64)])
def test_inverse_get_longevity_mapped_position_of_index(num_indices):
    random.seed(num_indices)

    for index in it.chain(
        range(min(3000, num_indices)),
        (random.randrange(num_indices) for __ in range(3000)),
    ):

        mapped_position = lopa.get_longevity_mapped_position_of_index(
            index,
            num_indices,
        )
        assert (
            lopa.get_longevity_index_of_mapped_position(
                mapped_position,
                num_indices,
            )
            == index
        )


==> implemented_pseudocode/hsurf/pylib/test/test_longevity_ordering_piecewise_ascending/test_get_longevity_mapped_position_of_index.py <==
import pylib.longevity_ordering_piecewise_ascending as lopa


def test_get_longevity_mapped_position_of_index1():
    assert [
        lopa.get_longevity_mapped_position_of_index(
            index,
            1,
        )
        for index in range(1)
    ] == [0]

    target = [None] * 1
    for index in range(1):
        mapped_position = lopa.get_longevity_mapped_position_of_index(
            index,
            1,
        )
        target[mapped_position] = index

    assert target == [0]


def test_get_longevity_mapped_position_of_index2():
    assert [
        lopa.get_longevity_mapped_position_of_index(
            index,
            2,
        )
        for index in range(2)
    ] == [0, 1]

    target = [None] * 2
    for index in range(2):
        mapped_position = lopa.get_longevity_mapped_position_of_index(
            index,
            2,
        )
        target[mapped_position] = index

    assert target == [0, 1]


def test_get_longevity_mapped_position_of_index4():
    assert [
        lopa.get_longevity_mapped_position_of_index(
            index,
            4,
        )
        for index in range(4)
    ] == ([0, 2, 1, 3])

    target = [None] * 4
    for index in range(4):
        mapped_position = lopa.get_longevity_mapped_position_of_index(
            index,
            4,
        )
        target[mapped_position] = index

    assert target == [0, 2, 1, 3]


def test_get_longevity_mapped_position_of_index8():
    assert [
        lopa.get_longevity_mapped_position_of_index(
            index,
            8,
        )
        for index in range(8)
    ] == [0, 4, 2, 6, 1, 5, 3, 7]

    target = [None] * 8
    for index in range(8):
        mapped_position = lopa.get_longevity_mapped_position_of_index(
            index,
            8,
        )
        target[mapped_position] = index

    assert target == [0, 4, 2, 6, 1, 5, 3, 7]


def test_get_longevity_mapped_position_of_index16():
    assert [
        lopa.get_longevity_mapped_position_of_index(
            index,
            16,
        )
        for index in range(16)
    ] == ([0, 8, 4, 12, 2, 10, 6, 14, 1, 9, 5, 13, 3, 11, 7, 15])

    target = [None] * 16
    for index in range(16):
        mapped_position = lopa.get_longevity_mapped_position_of_index(
            index,
            16,
        )
        target[mapped_position] = index

    assert target == ([0, 8, 4, 12, 2, 10, 6, 14, 1, 9, 5, 13, 3, 11, 7, 15])


==> implemented_pseudocode/hsurf/pylib/test/test_modulo.py <==
import pytest

from pylib import modulo


def test_modulo_positive_numbers():
    assert modulo(7, 3) == 1
    assert modulo(15, 4) == 3
    assert modulo(20, 5) == 0


def test_modulo_negative_numbers():
    assert modulo(-7, 3) == 2
    assert modulo(-15, 4) == 1
    assert modulo(-20, 5) == 0


def test_modulo_mixed_signs():
    assert modulo(-7, 3) == 2
    assert modulo(7, -3) == -modulo(-7, 3)
    assert modulo(-7, -3) == -modulo(7, 3)


def test_modulo_zero():
    assert modulo(0, 3) == 0


def test_modulo_invalid_input():
    with pytest.raises(ZeroDivisionError):
        modulo(7, 0)


==> implemented_pseudocode/hsurf/pylib/test/test_oeis/test_get_a000295_index_of_value.py <==
import pylib


def test_get_a000295_value_at_index():
    assert [*map(pylib.oeis.get_a000295_index_of_value, range(15))] == [
        # https://oeis.org/A000295/list
        # note: skips zeroth element
        0,  # 0
        1,  # 1
        1,  # 2
        1,  # 3
        2,  # 4
        2,  # 5
        2,  # 6
        2,  # 7
        2,  # 8
        2,  # 9
        2,  # 10
        3,  # 11
        3,  # 12
        3,  # 13
        3,  # 14
    ]

    for i in range(400):
        n = pylib.oeis.get_a000295_index_of_value(i)
        assert (
            pylib.oeis.get_a000295_value_at_index(n)
            <= i
            < pylib.oeis.get_a000295_value_at_index(n + 1)
        )


==> implemented_pseudocode/hsurf/pylib/test/test_oeis/test_get_a000295_value_at_index.py <==
import pylib


def test_get_a000295_value_at_index():
    assert [*map(pylib.oeis.get_a000295_value_at_index, range(33))] == [
        # https://oeis.org/A000295/list
        # note: skips zeroth element
        0,
        1,
        4,
        11,
        26,
        57,
        120,
        247,
        502,
        1013,
        2036,
        4083,
        8178,
        16369,
        32752,
        65519,
        131054,
        262125,
        524268,
        1048555,
        2097130,
        4194281,
        8388584,
        16777191,
        33554406,
        67108837,
        134217700,
        268435427,
        536870882,
        1073741793,
        2147483616,
        4294967263,
        8589934558,
    ]


==> implemented_pseudocode/hsurf/pylib/test/test_oeis/test_get_a000325_index_of_value.py <==
import pylib


def test_get_a000325_value_at_index():
    assert [*map(pylib.oeis.get_a000325_index_of_value, range(1, 16))] == [
        # https://oeis.org/A000325/list
        1,  # 1
        2,  # 2
        2,  # 3
        2,  # 4
        3,  # 5
        3,  # 6
        3,  # 7
        3,  # 8
        3,  # 9
        3,  # 10
        3,  # 11
        4,  # 12
        4,  # 13
        4,  # 14
        4,  # 15
    ]

    for i in range(1, 400):
        n = pylib.oeis.get_a000325_index_of_value(i)
        assert (
            pylib.oeis.get_a000325_value_at_index(n)
            <= i
            < pylib.oeis.get_a000325_value_at_index(n + 1)
        )


==> implemented_pseudocode/hsurf/pylib/test/test_oeis/test_get_a000325_value_at_index.py <==
import pylib


def test_get_a000325_value_at_index():
    expected = [
        1,
        1,
        2,
        5,
        12,
        27,
        58,
        121,
        248,
        503,
        1014,
        2037,
        4084,
        8179,
        16370,
        32753,
        65520,
        131055,
        262126,
        524269,
        1048556,
        2097131,
        4194282,
        8388585,
        16777192,
        33554407,
        67108838,
        134217701,
        268435428,
        536870883,
        1073741794,
        2147483617,
    ]
    assert expected == [
        *map(pylib.oeis.get_a000325_value_at_index, range(len(expected)))
    ]


==> implemented_pseudocode/hsurf/pylib/test/test_oeis/test_get_a005187_index_of_value.py <==
from pylib import oeis


def test_get_a005187_index_of_value():
    for i in range(1000000):
        n = oeis.get_a005187_index_of_value(i)
        lb = oeis.get_a005187_value_at_index(n)
        ub = oeis.get_a005187_value_at_index(n + 1)
        assert lb <= i < ub


==> implemented_pseudocode/hsurf/pylib/test/test_oeis/test_get_a005187_value_at_index.py <==
import pylib


def test_get_a005187_value_at_index():
    assert [*map(pylib.oeis.get_a005187_value_at_index, range(66))] == [
        # https://oeis.org/A005187/list
        0,
        1,
        3,
        4,
        7,
        8,
        10,
        11,
        15,
        16,
        18,
        19,
        22,
        23,
        25,
        26,
        31,
        32,
        34,
        35,
        38,
        39,
        41,
        42,
        46,
        47,
        49,
        50,
        53,
        54,
        56,
        57,
        63,
        64,
        66,
        67,
        70,
        71,
        73,
        74,
        78,
        79,
        81,
        82,
        85,
        86,
        88,
        89,
        94,
        95,
        97,
        98,
        101,
        102,
        104,
        105,
        109,
        110,
        112,
        113,
        116,
        117,
        119,
        120,
        127,
        128,
    ]


==> implemented_pseudocode/hsurf/pylib/test/test_oeis/test_get_a025480_value_at_index.py <==
import pylib


def test_get_a025480_value_at_index():
    assert [*map(pylib.oeis.get_a025480_value_at_index, range(84))] == [
        # https://oeis.org/A025480
        0,
        0,
        1,
        0,
        2,
        1,
        3,
        0,
        4,
        2,
        5,
        1,
        6,
        3,
        7,
        0,
        8,
        4,
        9,
        2,
        10,
        5,
        11,
        1,
        12,
        6,
        13,
        3,
        14,
        7,
        15,
        0,
        16,
        8,
        17,
        4,
        18,
        9,
        19,
        2,
        20,
        10,
        21,
        5,
        22,
        11,
        23,
        1,
        24,
        12,
        25,
        6,
        26,
        13,
        27,
        3,
        28,
        14,
        29,
        7,
        30,
        15,
        31,
        0,
        32,
        16,
        33,
        8,
        34,
        17,
        35,
        4,
        36,
        18,
        37,
        9,
        38,
        19,
        39,
        2,
        40,
        20,
        41,
        10,
    ]


==> implemented_pseudocode/hsurf/pylib/test/test_oeis/test_get_a030109_index_of_value.py <==
import pylib


def test_get_a030109_index_of_value():

    for n in range(2000):
        assert (
            pylib.oeis.get_a030109_index_of_value(
                pylib.oeis.get_a030109_value_at_index(n),
                (n + 1).bit_length(),
            )
            == n
        )


==> implemented_pseudocode/hsurf/pylib/test/test_oeis/test_get_a030109_value_at_index.py <==
import pylib


def test_get_a030109_value_at_index():
    assert [*map(pylib.oeis.get_a030109_value_at_index, range(83),)] == [
        # https://oeis.org/A030109
        0,
        0,
        1,
        0,
        2,
        1,
        3,
        0,
        4,
        2,
        6,
        1,
        5,
        3,
        7,
        0,
        8,
        4,
        12,
        2,
        10,
        6,
        14,
        1,
        9,
        5,
        13,
        3,
        11,
        7,
        15,
        0,
        16,
        8,
        24,
        4,
        20,
        12,
        28,
        2,
        18,
        10,
        26,
        6,
        22,
        14,
        30,
        1,
        17,
        9,
        25,
        5,
        21,
        13,
        29,
        3,
        19,
        11,
        27,
        7,
        23,
        15,
        31,
        0,
        32,
        16,
        48,
        8,
        40,
        24,
        56,
        4,
        36,
        20,
        52,
        12,
        44,
        28,
        60,
        2,
        34,
        18,
        50,
    ]


==> implemented_pseudocode/hsurf/pylib/test/test_oeis/test_get_a037870_value_at_index.py <==
import pylib


def test_get_a037870_value_at_index():
    assert [
        *map(
            pylib.oeis.get_a037870_value_at_index,
            range(1, 91),
        )
    ] == [
        # https://oeis.org/A037870/list
        0,
        1,
        0,
        1,
        1,
        1,
        0,
        1,
        1,
        1,
        1,
        2,
        1,
        1,
        0,
        1,
        1,
        1,
        1,
        2,
        1,
        1,
        1,
        2,
        2,
        2,
        1,
        2,
        1,
        1,
        0,
        1,
        1,
        1,
        1,
        2,
        1,
        1,
        1,
        2,
        2,
        2,
        1,
        2,
        1,
        1,
        1,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        1,
        3,
        2,
        2,
        1,
        2,
        1,
        1,
        0,
        1,
        1,
        1,
        1,
        2,
        1,
        1,
        1,
        2,
        2,
        2,
        1,
        2,
        1,
        1,
        1,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        1,
        3,
        2,
        2,
    ]


==> implemented_pseudocode/hsurf/pylib/test/test_oeis/test_get_a048881_value_at_index.py <==
import pylib


def test_get_a048881_value_at_index():
    assert [
        *map(
            pylib.oeis.get_a048881_value_at_index,
            range(105),
        )
    ] == [
        # https://oeis.org/A048881
        0,
        0,
        1,
        0,
        1,
        1,
        2,
        0,
        1,
        1,
        2,
        1,
        2,
        2,
        3,
        0,
        1,
        1,
        2,
        1,
        2,
        2,
        3,
        1,
        2,
        2,
        3,
        2,
        3,
        3,
        4,
        0,
        1,
        1,
        2,
        1,
        2,
        2,
        3,
        1,
        2,
        2,
        3,
        2,
        3,
        3,
        4,
        1,
        2,
        2,
        3,
        2,
        3,
        3,
        4,
        2,
        3,
        3,
        4,
        3,
        4,
        4,
        5,
        0,
        1,
        1,
        2,
        1,
        2,
        2,
        3,
        1,
        2,
        2,
        3,
        2,
        3,
        3,
        4,
        1,
        2,
        2,
        3,
        2,
        3,
        3,
        4,
        2,
        3,
        3,
        4,
        3,
        4,
        4,
        5,
        1,
        2,
        2,
        3,
        2,
        3,
        3,
        4,
        2,
        3,
    ]


==> implemented_pseudocode/hsurf/pylib/test/test_oeis/test_get_a057716_value_at_index.py <==
import itertools as it

import pylib


def test_get_a057716_value_at_index():
    expected = [
        # https://oeis.org/A057716
        0,
        3,
        5,
        6,
        7,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
    ]
    assert [
        *map(
            pylib.oeis.get_a057716_value_at_index,
            range(len(expected)),
        )
    ] == expected


def test_get_a057716_value_at_index_generated():

    expected = [
        next(
            it.islice(filter(lambda x: x.bit_count() != 1, it.count()), n, None)
        )
        for n in range(3000)
    ]
    assert [
        *map(
            pylib.oeis.get_a057716_value_at_index,
            range(len(expected)),
        )
    ] == expected


==> implemented_pseudocode/hsurf/pylib/test/test_oeis/test_get_a059893_index_of_value.py <==
from pylib import oeis


def test_get_a059893_index_of_value():
    for n in range(2000):
        assert (
            oeis.get_a059893_value_at_index(oeis.get_a059893_index_of_value(n))
            == n
        )
        assert (
            oeis.get_a059893_index_of_value(oeis.get_a059893_value_at_index(n))
            == n
        )


==> implemented_pseudocode/hsurf/pylib/test/test_oeis/test_get_a059893_value_at_index.py <==
import pylib


def test_get_a059893_value_at_index():
    assert [*map(pylib.oeis.get_a059893_value_at_index, range(71),)] == [
        # https://oeis.org/A059893
        1,
        2,
        3,
        4,
        6,
        5,
        7,
        8,
        12,
        10,
        14,
        9,
        13,
        11,
        15,
        16,
        24,
        20,
        28,
        18,
        26,
        22,
        30,
        17,
        25,
        21,
        29,
        19,
        27,
        23,
        31,
        32,
        48,
        40,
        56,
        36,
        52,
        44,
        60,
        34,
        50,
        42,
        58,
        38,
        54,
        46,
        62,
        33,
        49,
        41,
        57,
        37,
        53,
        45,
        61,
        35,
        51,
        43,
        59,
        39,
        55,
        47,
        63,
        64,
        96,
        80,
        112,
        72,
        104,
        88,
        120,
    ]


==> implemented_pseudocode/hsurf/pylib/test/test_oeis/test_get_a062289_value_at_index.py <==
import pylib


def test_get_a062289_value_at_index():
    expected = [
        # https://oeis.org/A062289
        2,
        4,
        5,
        6,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
    ]
    assert [
        *map(
            pylib.oeis.get_a062289_value_at_index,
            range(len(expected)),
        )
    ] == expected


==> implemented_pseudocode/hsurf/pylib/test/test_oeis/test_get_a083058_index_of_value.py <==
import pytest

from pylib import oeis


@pytest.mark.parametrize("value", range(1, 1000))
def test_get_a083058_index_of_value(value: int):
    index = oeis.get_a083058_index_of_value(value)
    assert value == oeis.get_a083058_value_at_index(index)
    assert value != oeis.get_a083058_value_at_index(index - 1)


==> implemented_pseudocode/hsurf/pylib/test/test_oeis/test_get_a083058_value_at_index.py <==
from pylib import oeis


def test_get_a083058_value_at_index():
    # https://oeis.org/A083058
    # exclude first terms, we're only implementing in n >= 2
    assert [*map(oeis.get_a083058_value_at_index, range(1, 74))] == [
        1,
        0,
        1,
        1,
        2,
        3,
        4,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
    ]


==> implemented_pseudocode/hsurf/pylib/test/test_oeis/test_get_a130654_value_at_index.py <==
import os

import pandas as pd

import pylib

# https://oeis.org/A130654/list
data = [
    0,
    0,
    1,
    0,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    2,
    1,
    2,
    1,
    2,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    2,
    1,
    2,
    1,
    2,
    1,
    1,
    1,
    2,
    1,
    2,
    1,
    2,
    1,
    2,
    1,
    2,
    1,
    3,
    1,
    2,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    2,
    1,
    2,
    1,
    2,
    1,
    1,
    1,
    2,
    1,
    2,
    1,
    2,
    1,
    2,
    1,
    2,
    1,
    3,
    1,
    2,
    1,
    1,
    1,
    2,
    1,
    2,
    1,
    2,
    1,
    2,
    1,
]


def test_get_a130654_value_at_index():
    assert [
        *map(pylib.oeis.get_a130654_value_at_index, range(1, len(data) + 1))
    ] == data


def test_get_a130654_value_at_index2():
    # https://oeis.org/A130654/b130654.txt
    file_path = os.path.join(os.path.dirname(__file__), "assets", "b130654.txt")
    df = pd.read_csv(
        file_path, comment="#", sep=" ", header=None, names=["n", "value"]
    )

    assert data == df["value"].to_list()[: len(data)]

    assert [
        *map(
            pylib.oeis.get_a130654_value_at_index,
            range(1, len(df) + 1),
        )
    ] == df["value"].to_list()


==> implemented_pseudocode/hsurf/pylib/test/test_oeis/test_get_a341916_index_of_value.py <==
from pylib import oeis


def test_get_a341916_index_of_value():
    for n in range(2000):
        assert (
            oeis.get_a341916_value_at_index(oeis.get_a341916_index_of_value(n))
            == n
        )
        assert (
            oeis.get_a341916_index_of_value(oeis.get_a341916_value_at_index(n))
            == n
        )


==> implemented_pseudocode/hsurf/pylib/test/test_oeis/test_get_a341916_value_at_index.py <==
import pylib


def test_get_a341916_value_at_index():
    assert [*map(pylib.oeis.get_a341916_value_at_index, range(67),)] == [
        # https://oeis.org/A341916
        0,
        1,
        3,
        2,
        7,
        4,
        6,
        5,
        15,
        8,
        12,
        11,
        14,
        9,
        13,
        10,
        31,
        16,
        24,
        23,
        28,
        19,
        27,
        20,
        30,
        17,
        25,
        22,
        29,
        18,
        26,
        21,
        63,
        32,
        48,
        47,
        56,
        39,
        55,
        40,
        60,
        35,
        51,
        44,
        59,
        36,
        52,
        43,
        62,
        33,
        49,
        46,
        57,
        38,
        54,
        41,
        61,
        34,
        50,
        45,
        58,
        37,
        53,
        42,
        127,
        64,
        96,
    ]


==> implemented_pseudocode/hsurf/pylib/test/test_prepend_cmap_with_color.py <==
from matplotlib import colors as mpl_colors

import pylib


def test_prepend_cmap_with_color():
    augmented_colormap = pylib.prepend_cmap_with_color("viridis", "red")

    # Check the type of the returned colormap
    assert isinstance(augmented_colormap, mpl_colors.ListedColormap)

    # Check if the first color in the colormap is the one we prepended
    # 'red' should be approximately (1, 0, 0, 1) in RGBA
    assert (augmented_colormap.colors[0] == [1.0, 0.0, 0.0, 1.0]).all()


==> implemented_pseudocode/hsurf/pylib/test/test_round_to_one_sigfig.py <==
import pylib


def test_round_to_one_sigfig():
    assert pylib.round_to_one_sigfig(1234) == 1000
    assert pylib.round_to_one_sigfig(9876) == 10000
    assert pylib.round_to_one_sigfig(567) == 600
    assert pylib.round_to_one_sigfig(-325) == -300


==> implemented_pseudocode/hsurf/pylib/test/test_sign.py <==
from pylib import sign


def test_sign_positive():
    assert sign(1) == 1
    assert sign(5) == 1
    assert sign(1000) == 1
    assert sign(2**128) == 1


def test_sign_zero():
    assert sign(0) == 0


def test_sign_negative():
    assert sign(-1) == -1
    assert sign(-3) == -1
    assert sign(-999) == -1
    assert sign(-(2**128)) == -1


==> implemented_pseudocode/hsurf/pylib/test/test_site_seletion_eval/test_calc_surface_history_criteria.py <==
import math
import typing

import opytional as opyt
import pandas as pd
import pytest

from hsurf.site_selection_strategy import (
    site_selection_algorithms,
    site_selection_bounds,
    site_selection_criteria,
)
from pylib import site_selection_eval


@pytest.mark.parametrize(
    "surface_size, generation_cap",
    [
        (8, 2**16),
        (16, 2**16),
        (32, 2**16),
        (64, 2**14),
        pytest.param(128, 2**12, marks=pytest.mark.heavy),
        pytest.param(256, 2**12, marks=pytest.mark.heavy),
        pytest.param(1024, 2**12, marks=pytest.mark.heavy),
    ],
)
@pytest.mark.parametrize(
    "site_selection_algo",
    [
        site_selection_algorithms.steady_algo,
        site_selection_algorithms.steady_try_algo,
        site_selection_algorithms.stretched_algo,
        site_selection_algorithms.stretched_try_algo,
        site_selection_algorithms.tilted_algo,
        site_selection_algorithms.tilted_sticky_algo,
    ],
)
def test_calc_surface_history_criteria_invariants(
    surface_size: int,
    generation_cap: int,
    site_selection_algo: typing.Callable,
):
    surface_history_df = site_selection_eval.make_surface_history_df(
        site_selection_algo.pick_ingest_site,
        surface_size=surface_size,
        num_generations=min(
            opyt.or_value(
                site_selection_algo.get_ingest_capacity(surface_size),
                math.inf,
            ),
            generation_cap,
        ),
    )
    criteria_df = site_selection_eval.calc_surface_history_criteria(
        surface_history_df,
        site_selection_algo,
        site_selection_bounds,
        site_selection_criteria,
    )
    assert isinstance(criteria_df, pd.DataFrame)


==> implemented_pseudocode/hsurf/pylib/webfont.py <==
import functools
import tempfile
import urllib.request

from matplotlib.font_manager import FontProperties


@functools.lru_cache
def fetch_ttf(font_url: str) -> str:
    # Download the font data from the URL
    response = urllib.request.urlopen(font_url)
    data = response.read()

    # Create a temporary file
    temp_file = tempfile.NamedTemporaryFile(
        delete=False, suffix=".ttf", mode="wb"
    )
    temp_file.write(data)
    temp_file.close()

    # Return the path to the temporary file
    return temp_file.name


def make_fontproperties(font_url: str) -> FontProperties:
    return FontProperties(fname=fetch_ttf(font_url))


==> implemented_pseudocode/hsurf/serialization/__init__.py <==
from ._col_from_surf_int import col_from_surf_int
from ._col_from_surf_packet import col_from_surf_packet
from ._sort_differentiae_by_ingest_rank import sort_differentiae_by_ingest_rank

__all__ = [
    "col_from_surf_int",
    "col_from_surf_packet",
    "sort_differentiae_by_ingest_rank",
]


==> implemented_pseudocode/hsurf/serialization/_col_from_surf_int.py <==
import types
import typing

from hstrat import hstrat
from hstrat._auxiliary_lib import bit_drop_msb
from hstrat.serialization._impl._DEFAULT_PACKET_NUM_STRATA_DEPOSITED_BYTE_WIDTH import (
    DEFAULT_PACKET_NUM_STRATA_DEPOSITED_BYTE_WIDTH,
)

from ._col_from_surf_packet import col_from_surf_packet


def col_from_surf_int(
    value: int,
    differentia_bit_width: int,
    site_selection_algo: types.ModuleType,
    differentiae_byte_bit_order: typing.Literal["big", "little"] = "big",
    num_strata_ingested_byte_order: typing.Literal["big", "little"] = "big",
    num_strata_ingested_byte_width: int = (
        DEFAULT_PACKET_NUM_STRATA_DEPOSITED_BYTE_WIDTH
    ),
    value_byte_width: typing.Optional[int] = None,
) -> hstrat.HereditaryStratigraphicColumn:
    """Deserialize a `HereditaryStratigraphicColumn` from an integer
    representation of packed hsurf data.

    Packet should contain (1) a stratum ingest count followed by (2)
    binary-packed differentia values. Each component must align evenly with
    byte boundaries.

    Integer representation is packet binary representation plus a sentry bit
    at the most significant bit position. Sentry bit prevents loss of leading
    zero bits. If `value_byte_width` is not `None`, an appropriate sentry bit
    is added to the value if it is not already present.

    Assumes big endian byte order.
    """

    if value_byte_width is not None:
        assert value.bit_length() <= value_byte_width * 8
        value |= 1 << (value_byte_width * 8)  # sentry bit

    if value.bit_length() % 8 != 1:  # sentry bit
        raise ValueError(
            f"Invalid integer representation {value} {bin(value)}. "
            "Must be an even byte multiple plus sentry bit. "
            "Probably missing sentry bit.",
        )
    semantic_value = bit_drop_msb(value)  # drop sentry bit
    buffer = semantic_value.to_bytes(
        (value.bit_length() - 1) // 8, byteorder="big", signed=False
    )
    return col_from_surf_packet(
        packet=buffer,
        differentia_bit_width=differentia_bit_width,
        site_selection_algo=site_selection_algo,
        differentiae_byte_bit_order=differentiae_byte_bit_order,
        num_strata_ingested_byte_order=num_strata_ingested_byte_order,
        num_strata_ingested_byte_width=num_strata_ingested_byte_width,
    )


==> implemented_pseudocode/hsurf/serialization/_col_from_surf_packet.py <==
import types
import typing

from hstrat import hstrat
from hstrat.serialization._impl._DEFAULT_PACKET_NUM_STRATA_DEPOSITED_BYTE_WIDTH import (
    DEFAULT_PACKET_NUM_STRATA_DEPOSITED_BYTE_WIDTH,
)
import typing_extensions

from ..interop import make_stratum_retention_policy_from_site_selection_algo
from ._sort_differentiae_by_ingest_rank import sort_differentiae_by_ingest_rank


def col_from_surf_packet(
    packet: typing_extensions.Buffer,
    differentia_bit_width: int,
    site_selection_algo: types.ModuleType,
    differentiae_byte_bit_order: typing.Literal["big", "little"] = "big",
    num_strata_ingested_byte_order: typing.Literal["big", "little"] = "big",
    num_strata_ingested_byte_width: int = (
        DEFAULT_PACKET_NUM_STRATA_DEPOSITED_BYTE_WIDTH
    ),
) -> hstrat.HereditaryStratigraphicColumn:
    """Deserialize hsurf data into a `HereditaryStratigraphicColumn` from a
    differentia packet and column configuration specification information.

    Packet should contain (1) a stratum ingest count followed by (2)
    binary-packed differentia values. Each component must align evenly with
    byte boundaries.
    """

    num_strata_ingested = int.from_bytes(
        packet[:num_strata_ingested_byte_width],
        byteorder=num_strata_ingested_byte_order,
        signed=False,
    )
    num_differentia_bytes = len(packet) - num_strata_ingested_byte_width
    num_differentia_bits = num_differentia_bytes * 8
    if num_differentia_bits % differentia_bit_width != 0:
        raise NotImplementedError
    surface_size = num_differentia_bits // differentia_bit_width
    surface_differentia_values = hstrat.unpack_differentiae_bytes(
        packet[num_strata_ingested_byte_width:],
        differentia_bit_width=differentia_bit_width,
        differentiae_byte_bit_order=differentiae_byte_bit_order,
        num_packed_differentia=surface_size,
    )
    column_differentia_values = sort_differentiae_by_ingest_rank(
        differentiae=surface_differentia_values,
        num_strata_ingested=num_strata_ingested,
        site_selection_algo=site_selection_algo,
    )
    column_strata = [
        hstrat.HereditaryStratum(
            differentia=value,
            differentia_bit_width=differentia_bit_width,
        )
        for value in column_differentia_values
    ]

    store = hstrat.HereditaryStratumOrderedStoreList()
    ranks = sorted(
        set(
            site_selection_algo.iter_resident_ingest_ranks(
                surface_size,
                num_strata_ingested,
            ),
        ),
    )
    for rank, stratum in zip(ranks, column_strata):
        store.DepositStratum(rank=rank, stratum=stratum)

    stratum_retention_policy = (
        make_stratum_retention_policy_from_site_selection_algo(
            site_selection_algo,
        )(surface_size)
    )
    assert stratum_retention_policy.CalcNumStrataRetainedExact(
        num_strata_ingested,
    ) == len(column_strata)

    return hstrat.HereditaryStratigraphicColumn(
        stratum_retention_policy=stratum_retention_policy,
        stratum_differentia_bit_width=differentia_bit_width,
        stratum_ordered_store=(store, num_strata_ingested),
        always_store_rank_in_stratum=False,
    )


==> implemented_pseudocode/hsurf/serialization/_sort_differentiae_by_ingest_rank.py <==
import types
import typing

import numpy as np


def sort_differentiae_by_ingest_rank(
    differentiae: typing.Iterable[int],
    num_strata_ingested: int,
    site_selection_algo: types.ModuleType,
) -> typing.List[int]:
    """Sort a collection of differentiae in chronological ingest order.

    This function takes an iterable of differentiae (integers), the number of
    strata that have been ingested, and a module that contains the site
    selection algorithm.

    It returns a list of differentiae sorted by their ingest ranks. If
    multiple founding differentiae (rank 0) are present, only one founding
    differentia will be returned (the longest-lasting founder).

    Parameters
    ----------
    differentiae : typing.Iterable[int]
        Differentiae in order of appearance on a hstrat surface.
    num_strata_ingested : int
        The number of strata that have been ingested onto the surface.
    site_selection_algo : types.ModuleType
        Site selection algorithm.

        Must provide `iter_resident_ingest_ranks`, that yields ingest
        ranks for the given surface size and number of strata ingested.

    Returns
    -------
    typing.List[int]
        A list of differentiae sorted by their ingest ranks, with one
        founding differentia (if any) at the beginning.
    """

    differentiae = [*differentiae]
    surface_size = len(differentiae)
    ingest_ranks = [
        *site_selection_algo.iter_resident_ingest_ranks(
            surface_size, num_strata_ingested
        ),
    ]

    argsort = np.argsort(ingest_ranks, kind="stable")
    sorted_by_rank = [*map(differentiae.__getitem__, argsort)]

    num_founding_sites = ingest_ranks.count(0)
    founder_elimination_order = [
        *site_selection_algo.iter_resident_ingest_ranks(
            surface_size, surface_size
        ),
    ]
    # simplifying assumption about the site selection algorithm
    assert set(founder_elimination_order) == set(range(surface_size))

    longest_founder = founder_elimination_order.index(0)
    # simplifying assumption about the site selection algorithm
    assert longest_founder == 0

    # take at most one founding differentia, the longest-lasting one
    founding_differentiae = sorted_by_rank[:num_founding_sites]
    nonfounding_differentiae = sorted_by_rank[num_founding_sites:]
    return [
        *founding_differentiae[:1],
        *nonfounding_differentiae,
    ]


==> implemented_pseudocode/hsurf/site_selection_strategy/__init__.py <==
from . import site_selection_algorithms
from .site_selection_algorithms import *  # noqa: F403

__all__ = site_selection_algorithms.__all__


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/__init__.py <==
from . import (
    hybrid_algo,
    steady_algo,
    steady_try_algo,
    steady_try_full_algo,
    stretched_algo,
    stretched_try_algo,
    tilted_algo,
    tilted_hadamard_order_site_rungs_algo,
    tilted_sticky_algo,
)

__all__ = [
    "hybrid_algo",
    "steady_algo",
    "steady_try_algo",
    "steady_try_full_algo",
    "stretched_algo",
    "stretched_try_algo",
    "tilted_algo",
    "tilted_sticky_algo",
    "tilted_hadamard_order_site_rungs_algo",
]


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/hybrid_algo/__init__.py <==
from ._calc_resident_ingest_rank import calc_resident_ingest_rank
from ._iter_resident_ingest_ranks import iter_resident_ingest_ranks
from ._iter_retained_ingest_ranks import iter_retained_ingest_ranks
from ._meta import get_ingest_capacity, has_ingest_capacity
from ._pick_ingest_site import pick_ingest_site

__all__ = [
    "calc_resident_ingest_rank",
    "get_ingest_capacity",
    "has_ingest_capacity",
    "iter_resident_ingest_ranks",
    "iter_retained_ingest_ranks",
    "pick_ingest_site",
]


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/hybrid_algo/_calc_resident_ingest_rank.py <==
import warnings

from ..steady_algo import calc_resident_ingest_rank as steady_impl
from ..tilted_algo import calc_resident_ingest_rank as tilted_impl
from ._meta import has_ingest_capacity


def calc_resident_ingest_rank(
    site: int,
    surface_size: int,
    num_ingests: int,
) -> int:
    """When `num_ingests` ingest cycles have elapsed, what is the
    ingest rank of the stratum resident at site `site`?

    "grip" stands for genesis reservation index physical of a site. This
    argument may be passed optionally, as an optimization --- i.e., when
    calling via `iter_resident_ingest_ranks`.

    Somewhat (conceptually) inverse to `pick_ingest_site`.

    Returns 0 if the resident stratum traces back to original randomization of
    the surface prior to any algorithm-determined stratum ingests.
    """
    if not has_ingest_capacity(surface_size, num_ingests):
        warnings.warn(
            "Num ingests exceed capacity. Either surface size is not "
            "supported or too many ingestions have elapsed.",
        )
    assert surface_size.bit_count() == 1

    if site < (surface_size >> 1):
        num_ingests += 1
        res = steady_impl(site, surface_size >> 1, num_ingests >> 1)
        return res << 1
    else:
        site -= surface_size >> 1
        res = tilted_impl(site, surface_size >> 1, num_ingests >> 1)
        correction = bool(res) | (site == 0 and num_ingests >= 2)
        return (res << 1) + correction


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/hybrid_algo/_iter_resident_ingest_ranks.py <==
import typing

from ..steady_algo import iter_resident_ingest_ranks as steady_impl
from ..tilted_algo import iter_resident_ingest_ranks as tilted_impl


def iter_resident_ingest_ranks(
    surface_size: int, num_ingests: int
) -> typing.Iterable[int]:
    """When `num_ingests` ingest cycles have elapsed, what is the
    ingest rank of the stratum resident at each site?

    Yields ingest ranks in order of site index, from site 0 up to site
    `surface_size`. Returns 0 if the resident stratum traces back to original
    randomization of the surface prior to any algorithm-determined stratum
    ingests.

    Somewhat (conceptually) inverse to `pick_ingest_site`.
    """
    assert surface_size.bit_count() == 1

    for rank in steady_impl(surface_size >> 1, (num_ingests + 1) >> 1):
        yield rank << 1
    for idx, rank in enumerate(
        tilted_impl(surface_size >> 1, num_ingests >> 1)
    ):
        correction = bool(rank) or (idx == 0 and num_ingests >= 2)
        yield (rank << 1) + correction


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/hybrid_algo/_iter_retained_ingest_ranks.py <==
import typing
import warnings

from ._iter_resident_ingest_ranks import iter_resident_ingest_ranks
from ._meta import has_ingest_capacity


def iter_retained_ingest_ranks(
    surface_size: int, num_ingests: int
) -> typing.Iterator[int]:
    """Iterate over retained ingest ranks.

    Differs from `iter_resident_ingest_ranks` in that it excludes surface
    sites that have not yet been explicitly written to.

    Parameters
    ----------
    surface_size : int
        The size of the surface, must be positive power of 2.
    num_ingests : int
        The number of data items that have been ingested, must be non-negative.

    Yields
    ------
    int
        The next retained ingest rank.
    """
    if not has_ingest_capacity(surface_size, num_ingests):
        warnings.warn(
            "Num ingests exceed capacity. Either surface size is not "
            "supported or too many ingestions have elapsed.",
        )
    yield from (
        iter_resident_ingest_ranks(surface_size, num_ingests)
        if num_ingests > surface_size
        else range(num_ingests)
    )


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/hybrid_algo/_meta/__init__.py <==
from ._get_ingest_capacity import get_ingest_capacity
from ._has_ingest_capacity import has_ingest_capacity

__all__ = [
    "get_ingest_capacity",
    "has_ingest_capacity",
]


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/hybrid_algo/_meta/_get_ingest_capacity.py <==
import typing


def get_ingest_capacity(surface_size: int) -> typing.Optional[int]:
    """How many data item ingestions does this algorithm support?

    Returns None if the number of supported ingestions cannot be represented
    (e.g., unlimited).

    See Also
    --------
    has_ingest_capacity : Does this algorithm have the capacity to ingest `n`
    data items?
    """
    surface_size_ok = surface_size.bit_count() == 1 and surface_size > 2
    return 2 ** (surface_size // 2 + 1) - 1 if surface_size_ok else 0


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/hybrid_algo/_meta/_has_ingest_capacity.py <==
import math

import opytional as opyt

from ._get_ingest_capacity import get_ingest_capacity


def has_ingest_capacity(surface_size: int, num_ingests: int = 1) -> bool:
    """Does this algorithm have the capacity to ingest `n` data items?

    Parameters
    ----------
    surface_size : int
        The number of buffer sites available.
    num_ingests : int, default 1
        The number of data items hypothetically ingested.

    Returns
    -------
    bool
        True if the algorithm has the capacity to ingest `n` data items.

    See Also
    --------
    get_ingest_capacity : How many data item ingestions does this algorithm
    support?
    """
    assert num_ingests >= 0
    return (
        opyt.or_value(get_ingest_capacity(surface_size), math.inf)
        >= num_ingests
    )


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/hybrid_algo/_pick_ingest_site.py <==
import warnings

from ....pylib import fast_pow2_mod
from ..steady_algo import pick_ingest_site as steady_impl
from ..tilted_algo import pick_ingest_site as tilted_mpl
from ._meta import has_ingest_capacity


def pick_ingest_site(
    rank: int,
    surface_size: int,
) -> int:
    """Pick the ingest site on a surface for a given rank.

    This function calculates a ingest site based on the rank and the
    surface size.

    Parameters
    ----------
    rank : int
        The number of time steps elapsed.
    surface_size : int
        The size of the surface on which ingest is to take place.

        Must be even power of two.

    Returns
    -------
    int
        Ingest site within surface.
    """
    if not has_ingest_capacity(surface_size, rank + 1):
        warnings.warn(
            "Rank exceeds ingest capacity. Either surface size is not "
            "supported or too many ingestions have elapsed.",
        )
    assert surface_size.bit_count() == 1
    assert surface_size >= 4  # need 2 per side

    if rank == 0:
        return 0
    if fast_pow2_mod(rank, 2) == 0:
        return steady_impl(rank >> 1, surface_size >> 1)
    else:
        return tilted_mpl(rank >> 1, surface_size >> 1) + (surface_size >> 1)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_algo/__init__.py <==
"""A steady time stratum ingest algorithm.

Categorizes ranks by hanoi values. Divides the surface into bins and waterfalls
successive instances of each hanoi values into each bin from left to right.
Positions within bins rotate in a cycle according to hanoi values.

Bins are arranged into same-capacity segments, with bin size decreasing from
left to right. Bin size decreases by one between each segment. The first two bin
segments have one bin each. The next has two bins, then four, then eight, etc.
The last segment occupies one fourth of the surface with size-one bins.

The rationale behind bin shrink is that at any given time, the number of hanoi
values `v` that have been observed will be twice the number of hanoi values
`v + 1` that have been observed. So, we need bigger bins to hold larger
collections of hanoi values earlier on. This distributional pattern is
self-similar/scale invariant, so the bin distribution is useful indefinitely.

The specific bin distribution used is based on how the initial fill of a surface
fills with hanoi values.

This algorithm could be optimized by looping hanoi values back over for a second
pass on sites that haven't been filled yet once the end of the waterfall is
reached. That bookkeeping is not implemented in this version.
"""

from ._criteria import (
    calc_steady_criterion_exact,
    calc_steady_criterion_lower_bound,
    calc_steady_criterion_upper_bound,
    calc_stretched_criterion_exact,
    calc_stretched_criterion_lower_bound,
    calc_stretched_criterion_upper_bound,
    calc_tilted_criterion_exact,
    calc_tilted_criterion_lower_bound,
    calc_tilted_criterion_upper_bound,
)
from ._enact._pick_ingest_site import pick_ingest_site
from ._meta import get_ingest_capacity, has_ingest_capacity
from ._scry import (
    calc_resident_ingest_rank,
    iter_resident_ingest_ranks,
    iter_retained_ingest_ranks,
)

__all__ = [
    "calc_resident_ingest_rank",
    "calc_steady_criterion_exact",
    "calc_steady_criterion_lower_bound",
    "calc_steady_criterion_upper_bound",
    "calc_stretched_criterion_exact",
    "calc_stretched_criterion_lower_bound",
    "calc_stretched_criterion_upper_bound",
    "calc_tilted_criterion_exact",
    "calc_tilted_criterion_lower_bound",
    "calc_tilted_criterion_upper_bound",
    "get_ingest_capacity",
    "has_ingest_capacity",
    "iter_resident_ingest_ranks",
    "iter_retained_ingest_ranks",
    "pick_ingest_site",
]


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_algo/_criteria/__init__.py <==
from ._calc_steady_criterion_exact import calc_steady_criterion_exact
from ._calc_steady_criterion_lower_bound import (
    calc_steady_criterion_lower_bound,
)
from ._calc_steady_criterion_upper_bound import (
    calc_steady_criterion_upper_bound,
)
from ._calc_stretched_criterion_exact import calc_stretched_criterion_exact
from ._calc_stretched_criterion_lower_bound import (
    calc_stretched_criterion_lower_bound,
)
from ._calc_stretched_criterion_upper_bound import (
    calc_stretched_criterion_upper_bound,
)
from ._calc_tilted_criterion_exact import calc_tilted_criterion_exact
from ._calc_tilted_criterion_lower_bound import (
    calc_tilted_criterion_lower_bound,
)
from ._calc_tilted_criterion_upper_bound import (
    calc_tilted_criterion_upper_bound,
)

__all__ = [
    "calc_steady_criterion_exact",
    "calc_steady_criterion_lower_bound",
    "calc_steady_criterion_upper_bound",
    "calc_stretched_criterion_exact",
    "calc_stretched_criterion_lower_bound",
    "calc_stretched_criterion_upper_bound",
    "calc_tilted_criterion_exact",
    "calc_tilted_criterion_lower_bound",
    "calc_tilted_criterion_upper_bound",
]


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_algo/_criteria/_calc_steady_criterion_exact.py <==
from ....site_selection_criteria import calc_gap_sizes
from .._scry import iter_retained_ingest_ranks


def calc_steady_criterion_exact(
    surface_size: int, num_ingests: int
) -> float:
    assert surface_size > 0
    assert num_ingests >= 0

    gap_sizes = calc_gap_sizes(
        [*iter_retained_ingest_ranks(surface_size, num_ingests)],
        num_ingests,
    )
    assert len(gap_sizes)
    return gap_sizes.max()


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_algo/_criteria/_calc_steady_criterion_lower_bound.py <==
from ....site_selection_bounds import calc_gap_size_lower_bound


def calc_steady_criterion_lower_bound(
    surface_size: int, num_ingests: int
) -> float:
    return calc_gap_size_lower_bound(surface_size, num_ingests)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_algo/_criteria/_calc_steady_criterion_upper_bound.py <==
import numpy as np


def calc_steady_criterion_upper_bound(
    surface_size: int, num_ingests: int
) -> float:
    assert surface_size > 0
    assert num_ingests >= 0
    if num_ingests < surface_size:
        return 0

    rank = num_ingests - 1
    assert rank
    return min(num_ingests, 2 * (2 * np.ceil(rank / surface_size)))


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_algo/_criteria/_calc_stretched_criterion_exact.py <==
from ....site_selection_criteria import calc_stretched_ratios
from .._scry import iter_retained_ingest_ranks


def calc_stretched_criterion_exact(
    surface_size: int, num_ingests: int
) -> float:
    assert surface_size > 0
    assert num_ingests >= 0

    gap_ratios = calc_stretched_ratios(
        [*iter_retained_ingest_ranks(surface_size, num_ingests)],
        num_ingests,
    )
    assert len(gap_ratios)
    return gap_ratios.max()


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_algo/_criteria/_calc_stretched_criterion_lower_bound.py <==
from ....site_selection_bounds import calc_stretched_ratio_lower_bound


def calc_stretched_criterion_lower_bound(
    surface_size: int, num_ingests: int
) -> float:
    return calc_stretched_ratio_lower_bound(surface_size, num_ingests)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_algo/_criteria/_calc_stretched_criterion_upper_bound.py <==
from ....site_selection_bounds import calc_stretched_ratio_upper_bound


def calc_stretched_criterion_upper_bound(
    surface_size: int, num_ingests: int
) -> float:
    return calc_stretched_ratio_upper_bound(surface_size, num_ingests)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_algo/_criteria/_calc_tilted_criterion_exact.py <==
from ....site_selection_criteria import calc_tilted_ratios
from .._scry import iter_retained_ingest_ranks


def calc_tilted_criterion_exact(
    surface_size: int, num_ingests: int
) -> float:
    assert surface_size > 0
    assert num_ingests >= 0

    gap_ratios = calc_tilted_ratios(
        [*iter_retained_ingest_ranks(surface_size, num_ingests)],
        num_ingests,
    )
    assert len(gap_ratios)
    return gap_ratios.max()


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_algo/_criteria/_calc_tilted_criterion_lower_bound.py <==
from ....site_selection_bounds import calc_tilted_ratio_lower_bound


def calc_tilted_criterion_lower_bound(
    surface_size: int, num_ingests: int
) -> float:
    return calc_tilted_ratio_lower_bound(surface_size, num_ingests)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_algo/_criteria/_calc_tilted_criterion_upper_bound.py <==
from ....site_selection_bounds import calc_tilted_ratio_upper_bound


def calc_tilted_criterion_upper_bound(
    surface_size: int, num_ingests: int
) -> float:
    return calc_tilted_ratio_upper_bound(surface_size, num_ingests)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_algo/_enact/__init__.py <==
from ._pick_ingest_site import pick_ingest_site

__all__ = [
    "pick_ingest_site",
]


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_algo/_enact/_pick_ingest_site.py <==
import warnings

from .....pylib.hanoi import (
    get_hanoi_value_at_index,
    get_hanoi_value_incidence_at_index,
    get_hanoi_value_index_offset,
    get_incidence_count_of_hanoi_value_through_index,
    get_index_of_hanoi_value_next_incidence,
    get_max_hanoi_value_through_index,
)
from .._impl import get_nth_bin_position, get_nth_bin_width
from .._meta import has_ingest_capacity


def pick_ingest_site(
    rank: int, surface_size: int, _recursion_depth: bool = 0
) -> int:
    if not has_ingest_capacity(surface_size, rank + 1):
        warnings.warn(
            "Rank exceeds ingest capacity. Either surface size is not "
            "supported or too many ingestions have elapsed.",
        )
    assert surface_size.bit_count() == 1  # assume power of 2 surface size
    # because 0 is special-cased for preservation...
    assert surface_size > 1  # ... need at least somewhere to put ingests

    hanoi_value = get_hanoi_value_at_index(rank)
    hanoi_incidence = get_hanoi_value_incidence_at_index(rank)

    bin_index = hanoi_incidence  # zero indexed
    num_available_bins = surface_size // 2
    if bin_index >= num_available_bins:
        assert _recursion_depth < 1  # only expect one-deep recursion
        longest_bin_width = get_nth_bin_width(0, surface_size)
        largest_active_hanoi = get_max_hanoi_value_through_index(rank)
        assert largest_active_hanoi > hanoi_value
        assert largest_active_hanoi >= longest_bin_width
        smallest_active_hanoi = largest_active_hanoi - longest_bin_width + 1
        smallest_active_hanoi += (
            get_incidence_count_of_hanoi_value_through_index(
                smallest_active_hanoi, rank
            )
            >= num_available_bins
        )  # correction factor, if needed
        assert (
            get_incidence_count_of_hanoi_value_through_index(
                smallest_active_hanoi, rank
            )
            < num_available_bins
        )  # check is active
        assert (
            get_incidence_count_of_hanoi_value_through_index(
                smallest_active_hanoi - 1, rank
            )
            >= num_available_bins
        )  # check is smallest active --- smaller are inactive
        smallest_active_hanoi_rank = get_index_of_hanoi_value_next_incidence(
            smallest_active_hanoi,
            rank,
        )
        next_active_rank = smallest_active_hanoi_rank

        active_cadence = (
            get_hanoi_value_index_offset(smallest_active_hanoi) + 1
        )
        assert active_cadence.bit_count() == 1  # expect power of 2
        if next_active_rank - rank > active_cadence:
            next_active_rank -= active_cadence

        assert rank < next_active_rank < rank + active_cadence
        assert (
            get_hanoi_value_at_index(next_active_rank) >= smallest_active_hanoi
        )
        return pick_ingest_site(
            next_active_rank,
            surface_size=surface_size,
            _recursion_depth=_recursion_depth + 1,
        )
    else:
        bin_width = get_nth_bin_width(bin_index, surface_size)
        within_bin_position = hanoi_value % bin_width

        bin_position = get_nth_bin_position(bin_index, surface_size)

        res = 1 + bin_position + within_bin_position  # index 0 reserved
        assert 1 <= res < surface_size
        return res


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_algo/_impl/__init__.py <==
from ._calc_resident_ingest_rank_wrt_bin import (
    calc_resident_ingest_rank_wrt_bin,
)
from ._get_bin_number_of_position import get_bin_number_of_position
from ._get_bin_offset_at_position import get_bin_offset_at_position
from ._get_bin_width_at_position import get_bin_width_at_position
from ._get_nth_bin_position import get_nth_bin_position
from ._get_nth_bin_width import get_nth_bin_width
from ._get_nth_segment_bin_count import get_nth_segment_bin_count
from ._get_nth_segment_bin_width import get_nth_segment_bin_width
from ._get_nth_segment_position import get_nth_segment_position
from ._get_nth_segment_width import get_nth_segment_width
from ._get_num_bins import get_num_bins
from ._get_num_positions import get_num_positions
from ._get_num_segments import get_num_segments
from ._iter_bin_coords import iter_bin_coords

__all__ = [
    "calc_resident_ingest_rank_wrt_bin",
    "get_bin_number_of_position",
    "get_bin_offset_at_position",
    "get_bin_width_at_position",
    "get_nth_bin_position",
    "get_nth_bin_width",
    "get_nth_segment_bin_count",
    "get_nth_segment_bin_width",
    "get_nth_segment_position",
    "get_nth_segment_width",
    "get_num_bins",
    "get_num_positions",
    "get_num_segments",
    "iter_bin_coords",
]


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_algo/_impl/_calc_resident_ingest_rank_wrt_bin.py <==
from .....pylib.hanoi import (
    get_index_of_hanoi_value_nth_incidence,
    get_min_hanoi_value_with_incidence_at_least,
)
from ._get_nth_bin_width import get_nth_bin_width
from ._get_num_bins import get_num_bins


def calc_resident_ingest_rank_wrt_bin(
    bin_number: int,
    within_bin_index: int,
    num_ingests: int,
    _surface_size: int,  # only for assertions
) -> int:
    """When `num_ingests` ingest cycles have elapsed, what is the
    ingest rank of the stratum resident at site `site`?

    Somewhat (conceptually) inverse to `pick_ingest_site`.

    Returns 0 if the resident stratum traces back to original randomization of
    the surface prior to any algorithm-determined stratum ingests.

    Implementation detail for scry algorithms. Note: does NOT take into account
    "chaff" ingests, i.e., ingests placed onto the surface for expired
    hanoi values using lookahead to the next site where a non-expired ingest
    will be made.
    """
    if num_ingests == 0:
        return 0

    bin_width = get_nth_bin_width(bin_number, _surface_size)
    assert 0 <= within_bin_index < bin_width

    most_recent_bin_invader_hanoi_value = (
        get_min_hanoi_value_with_incidence_at_least(
            bin_number, num_ingests - 1
        )
    )
    if most_recent_bin_invader_hanoi_value is None:
        return 0

    _most_recent_bin_invader_hanoi_value_bin_index = (
        most_recent_bin_invader_hanoi_value % bin_width
    )  # for assertions
    _most_recent_bin_root_invader_hanoi_value = (
        most_recent_bin_invader_hanoi_value
        - _most_recent_bin_invader_hanoi_value_bin_index
    )  # for assertions
    assert (
        _most_recent_bin_root_invader_hanoi_value
        <= most_recent_bin_invader_hanoi_value
    )
    assert (
        most_recent_bin_invader_hanoi_value
        - _most_recent_bin_root_invader_hanoi_value
        < bin_width
    )
    most_recent_site_invader_hanoi_value = (
        (most_recent_bin_invader_hanoi_value - within_bin_index)
        - (most_recent_bin_invader_hanoi_value - within_bin_index) % bin_width
    ) + within_bin_index
    if most_recent_site_invader_hanoi_value < 0:
        return 0
    assert (
        most_recent_bin_invader_hanoi_value - bin_width
        < _most_recent_bin_root_invader_hanoi_value
        <= most_recent_bin_invader_hanoi_value
    )
    assert most_recent_site_invader_hanoi_value % bin_width == within_bin_index
    assert (
        most_recent_site_invader_hanoi_value
        <= most_recent_bin_invader_hanoi_value
    )
    assert 0 <= bin_number < get_num_bins(_surface_size)
    res = get_index_of_hanoi_value_nth_incidence(
        most_recent_site_invader_hanoi_value, bin_number
    )
    assert 0 <= res < num_ingests
    return res


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_algo/_impl/_get_bin_number_of_position.py <==
from ._get_bin_width_at_position import get_bin_width_at_position
from ._get_nth_bin_position import get_nth_bin_position
from ._get_nth_bin_width import get_nth_bin_width


def get_bin_number_of_position(position: int, surface_size: int) -> int:
    assert surface_size.bit_count() == 1  # assume power of two
    assert position < surface_size - 1  # exclude special-cased position zero

    bin_width = get_bin_width_at_position(position, surface_size)
    first_bin_width = get_nth_bin_width(0, surface_size)
    bin_segment_number = first_bin_width - bin_width
    if bin_segment_number == 0:
        return 0

    bin_segment_first_bin_number = 1 << (first_bin_width - bin_width - 1)
    assert (
        get_nth_bin_width(bin_segment_first_bin_number, surface_size)
        == bin_width
    )
    assert bin_segment_first_bin_number  # segment 0 is special-cased
    assert (
        get_nth_bin_width(bin_segment_first_bin_number - 1, surface_size)
        == bin_width + 1
    )

    bin_segment_first_bin_position = get_nth_bin_position(
        bin_segment_first_bin_number, surface_size
    )
    assert bin_segment_first_bin_position <= position

    bin_number_within_segment = (
        position - bin_segment_first_bin_position
    ) // bin_width

    return bin_segment_first_bin_number + bin_number_within_segment


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_algo/_impl/_get_bin_offset_at_position.py <==
from ._get_bin_number_of_position import get_bin_number_of_position
from ._get_nth_bin_position import get_nth_bin_position


def get_bin_offset_at_position(position: int, surface_size: int) -> int:
    bin_number = get_bin_number_of_position(position, surface_size)
    return position - get_nth_bin_position(bin_number, surface_size)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_algo/_impl/_get_bin_width_at_position.py <==
from .....pylib import bit_count_leading_ones, oeis
from ._get_nth_bin_width import get_nth_bin_width
from ._get_nth_segment_position import get_nth_segment_position
from ._get_num_positions import get_num_positions
from ._get_num_segments import get_num_segments


def get_bin_width_at_position(
    position: int,
    surface_size: int,
) -> int:
    position_from_end = get_num_positions(surface_size) - 1 - position
    assert 0 <= position_from_end < get_num_positions(surface_size)

    # must special case....
    # ... the 0th bin because the leading ones jump arbitrarily at very end
    if position < get_nth_bin_width(0, surface_size):
        return get_nth_bin_width(0, surface_size)
    # ... the bins in the rear of the leading ones only become monotonic
    # after reaching final order of magnitude, i.e., half the surface size
    elif position_from_end.bit_length() < surface_size.bit_length() - 2:
        return 1
    elif position_from_end.bit_length() < surface_size.bit_length() - 1:
        return 2

    leading_ones = bit_count_leading_ones(position_from_end)
    A083058_index = oeis.get_a083058_index_of_value(leading_ones)
    assert oeis.get_a083058_value_at_index(A083058_index) == leading_ones
    assert oeis.get_a083058_value_at_index(A083058_index - 1) < leading_ones
    assert oeis.get_a083058_value_at_index(A083058_index + 1) >= leading_ones
    assert oeis.get_a083058_value_at_index(A083058_index + 2) > leading_ones

    # this estimate is correct, or an underestimate
    # never an overestimate
    ansatz_segment_from_end = A083058_index - 2  # w/ -1 to convert to 0-indexed
    assert 0 <= ansatz_segment_from_end
    assert ansatz_segment_from_end < get_num_segments(surface_size)

    ansatz_segment = (
        get_num_segments(surface_size) - 1 - ansatz_segment_from_end
    )
    assert 1 <= ansatz_segment < get_num_segments(surface_size) - 1

    ansatz_position = get_nth_segment_position(ansatz_segment, surface_size)
    correction = position < ansatz_position

    # test if member of https://oeis.org/A000295
    # see also https://oeis.org/A083058 viz Robert G. Wilson v, Apr 19 2006
    eligible_extra_correction = leading_ones == oeis.get_a083058_value_at_index(
        A083058_index + 1
    )
    assert (
        leading_ones >= 502  # only explicitly test up to 502
        or (leading_ones in (1, 4, 11, 26, 57, 120, 247))
        == eligible_extra_correction
    )
    if eligible_extra_correction:
        assert ansatz_segment
        correction += position < (
            get_nth_segment_position(ansatz_segment - 1, surface_size)
        )

    return ansatz_segment_from_end + 1 + correction


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_algo/_impl/_get_nth_bin_position.py <==
from .....pylib import bit_floor
from ._get_nth_segment_bin_width import get_nth_segment_bin_width
from ._get_nth_segment_position import get_nth_segment_position
from ._get_num_bins import get_num_bins


def get_nth_bin_position(n: int, surface_size: int) -> int:
    # with bin positions distributed per get_nth_bin_width, how many positions
    # over does the nth bin start?
    # this is the sum of the widths of all bins before the nth bin
    assert 0 <= n < get_num_bins(surface_size)
    assert surface_size.bit_count() == 1  # assume perfect power of 2

    if n == 0:  # special-case the zeroth segment
        return 0
    n -= 1  # we've handled one bin

    # get the next all-1s number less than or equal to n
    # subtract one from perfect power of 2 gets an all 1's number
    completed_bins = bit_floor(n + 1) - 1
    assert completed_bins.bit_length() == completed_bins.bit_count()
    assert n // 2 <= completed_bins <= n
    completed_segments = 1 + completed_bins.bit_length()  # include 0th segment

    position = get_nth_segment_position(completed_segments, surface_size)

    # ... and now handle the remaining partially-filled bin segment, if any
    num_unhandled_bins = n - completed_bins
    if num_unhandled_bins:
        unhandled_segment_bin_width = get_nth_segment_bin_width(
            completed_segments, surface_size
        )
        position += num_unhandled_bins * unhandled_segment_bin_width

    return position


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_algo/_impl/_get_nth_bin_width.py <==
from .....pylib import bit_count_immediate_zeros


def get_nth_bin_width(n: int, surface_size: int) -> int:
    # the width of a bin controls how many distinct hanoi value it holds
    # before it is full and the subsequent hanoi value wraps around to overwrite
    # the lowest held hanoi value
    # entries from a single hanoi value are stored in sequential bins, one
    # per bin
    # earlier bins have higher widths because high-hanoi value entries are
    # observed slower than low-hanoi value entries
    #
    # the number of bins with a particular width doubles with each width step
    # (except for the first step, where no change occurs)
    # and the width decreases by one per step
    #
    # this particular set of bin widths is based on how the distribution of
    # hanoi value counts as a surface fils up for the first time
    # below, >> 1 is equivalent to // 2
    return bit_count_immediate_zeros(n + (surface_size >> 1)) + 1


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_algo/_impl/_get_nth_segment_bin_count.py <==
def get_nth_segment_bin_count(n: int) -> int:
    if n == 0:
        return 1
    else:
        return 1 << (n - 1)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_algo/_impl/_get_nth_segment_bin_width.py <==
from ._get_nth_bin_width import get_nth_bin_width
from ._get_num_segments import get_num_segments


def get_nth_segment_bin_width(n: int, surface_size: int) -> int:
    assert 0 <= n
    assert n < get_num_segments(surface_size)
    assert surface_size.bit_length() - 1 == get_nth_bin_width(0, surface_size)
    return surface_size.bit_length() - 1 - n


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_algo/_impl/_get_nth_segment_position.py <==
from ._get_nth_bin_width import get_nth_bin_width
from ._get_num_segments import get_num_segments


def get_nth_segment_position(n: int, surface_size: int) -> int:
    # with bin positions distributed per get_nth_bin_width, how many positions
    # over does the nth bin start?
    # this is the sum of the widths of all bins before the nth bin
    assert 0 <= n < get_num_segments(surface_size)

    if n == 0:
        return 0

    assert surface_size.bit_count() == 1  # assume perfect power of 2
    mbw = surface_size.bit_length() - 1  # max bin width, num trailing zeros
    assert mbw == get_nth_bin_width(0, surface_size)

    position = mbw  # special case the first one-bin segment
    mbw -= 1  # new largest bin width is one less than the first
    n -= 1  # we've handled one bin

    # https://www.wolframalpha.com/input?i=%5Csum_%7Bj%3D0%7D%5E%7Bb-1%7D+q+%5Ccdot+2%5Ej
    position += (1 << n) * mbw - mbw
    # equiv: cum += sum(mbw << j for j in range(n))

    # https://www.wolframalpha.com/input?i=-2+%28-1+%2B+2%5En%29+%2B+2%5En+n&assumption=%22ClashPrefs%22+-%3E+%7B%22Math%22%7D
    position -= n * (1 << n) - (1 << (n + 1)) + 2
    # equiv: cum -=  sum(j << j for j in range(ncs))

    return position


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_algo/_impl/_get_nth_segment_width.py <==
from ._get_nth_segment_bin_count import get_nth_segment_bin_count
from ._get_nth_segment_bin_width import get_nth_segment_bin_width


def get_nth_segment_width(n: int, surface_size: int) -> int:
    return get_nth_segment_bin_count(n) * get_nth_segment_bin_width(
        n, surface_size
    )


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_algo/_impl/_get_num_bins.py <==
def get_num_bins(surface_size: int) -> int:
    assert surface_size.bit_count() == 1  # assume even power of 2
    return surface_size >> 1  # >> 1 equivalent to // 2


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_algo/_impl/_get_num_positions.py <==
def get_num_positions(surface_size: int) -> int:
    """How many surface sites are made available to the surface update
    algorithm?"""
    # site 0 on actual surface is excluded
    return surface_size - 1


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_algo/_impl/_get_num_segments.py <==
from ._get_num_bins import get_num_bins


def get_num_segments(surface_size: int) -> int:
    return get_num_bins(surface_size).bit_length()


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_algo/_impl/_iter_bin_coords.py <==
import itertools as it
import typing

from ._get_nth_segment_width import (
    get_nth_segment_bin_count,
    get_nth_segment_bin_width,
)
from ._get_num_segments import get_num_segments


def iter_bin_coords(
    surface_size: int,
) -> typing.Iterable[typing.Tuple[int, int]]:
    """Yields the bin number and within-bin offset of each bin."""
    if surface_size <= 1:
        return

    bin_counter = it.count()
    for segment in range(get_num_segments(surface_size)):
        segment_num_bins = get_nth_segment_bin_count(segment)
        segment_bin_numbers = it.islice(bin_counter, segment_num_bins)

        segment_bin_width = get_nth_segment_bin_width(segment, surface_size)
        segment_bin_offsets = range(segment_bin_width)

        yield from it.product(segment_bin_numbers, segment_bin_offsets)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_algo/_meta/__init__.py <==
from ._get_ingest_capacity import get_ingest_capacity
from ._has_ingest_capacity import has_ingest_capacity

__all__ = [
    "get_ingest_capacity",
    "has_ingest_capacity",
]


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_algo/_meta/_get_ingest_capacity.py <==
import typing


def get_ingest_capacity(surface_size: int) -> typing.Optional[int]:
    """How many data item ingestions does this algorithm support?

    Returns None if the number of supported ingestions cannot be represented
    (e.g., unlimited).

    See Also
    --------
    has_ingest_capacity : Does this algorithm have the capacity to ingest `n`
    data items?
    """
    surface_size_ok = surface_size.bit_count() == 1 and surface_size > 1
    return None if surface_size_ok else 0


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_algo/_meta/_has_ingest_capacity.py <==
import math

import opytional as opyt

from ._get_ingest_capacity import get_ingest_capacity


def has_ingest_capacity(surface_size: int, num_ingests: int = 1) -> bool:
    """Does this algorithm have the capacity to ingest `n` data items?

    Parameters
    ----------
    surface_size : int
        The number of buffer sites available.
    num_ingests : int, default 1
        The number of data items hypothetically ingested.

    Returns
    -------
    bool
        True if the algorithm has the capacity to ingest `n` data items.

    See Also
    --------
    get_ingest_capacity : How many data item ingestions does this algorithm
    support?
    """
    assert num_ingests >= 0
    return (
        opyt.or_value(get_ingest_capacity(surface_size), math.inf)
        >= num_ingests
    )


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_algo/_scry/__init__.py <==
from ._calc_resident_ingest_rank import calc_resident_ingest_rank
from ._iter_resident_ingest_ranks import iter_resident_ingest_ranks
from ._iter_retained_ingest_ranks import iter_retained_ingest_ranks

__all__ = [
    "calc_resident_ingest_rank",
    "iter_resident_ingest_ranks",
    "iter_retained_ingest_ranks",
]


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_algo/_scry/_calc_resident_ingest_rank.py <==
import warnings

from .._enact import pick_ingest_site
from .._impl import (
    calc_resident_ingest_rank_wrt_bin,
    get_bin_number_of_position,
    get_nth_bin_position,
)
from .._meta import has_ingest_capacity


def calc_resident_ingest_rank(
    site: int, surface_size: int, num_ingests: int
) -> int:
    """When `num_ingests` ingest cycles have elapsed, what is the
    ingest rank of the stratum resident at site `site`?

    Somewhat (conceptually) inverse to `pick_ingest_site`.

    Returns 0 if the resident stratum traces back to original randomization of
    the surface prior to any algorithm-determined stratum ingests.
    """
    if not has_ingest_capacity(surface_size, num_ingests):
        warnings.warn(
            "Num ingests exceed capacity. Either surface size is not "
            "supported or too many ingestions have elapsed.",
        )

    if num_ingests == 0:
        return 0

    # handle chaff, a.k.a., ingests placed onto the surface for expired
    # hanoi values using lookahead to next unexpired hanoi value
    if site == pick_ingest_site(num_ingests - 1, surface_size):
        return num_ingests - 1

    if site == 0:  # handle special-cased position zero
        return 0
    site -= 1  # handle special-cased position zero

    bin_number = get_bin_number_of_position(site, surface_size)
    within_bin_index = site - get_nth_bin_position(bin_number, surface_size)

    return calc_resident_ingest_rank_wrt_bin(
        bin_number, within_bin_index, num_ingests, surface_size
    )


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_algo/_scry/_iter_resident_ingest_ranks.py <==
import typing

from .._enact import pick_ingest_site
from .._impl import calc_resident_ingest_rank_wrt_bin, iter_bin_coords


def iter_resident_ingest_ranks(
    surface_size: int, num_ingests: int
) -> typing.Iterable[int]:
    """When `num_ingests` ingest cycles have elapsed, what is the
    ingest rank of the stratum resident at each site?

    Yields ingest ranks in order of site index, from site 0 up to site
    `surface_size`. Returns 0 if the resident stratum traces back to original
    randomization of the surface prior to any algorithm-determined stratum
    ingests.

    Somewhat (conceptually) inverse to `pick_ingest_site`.
    """

    if surface_size:
        yield 0

    chaff_site = (
        pick_ingest_site(num_ingests - 1, surface_size)
        if num_ingests
        else None
    )

    naive_result = (
        calc_resident_ingest_rank_wrt_bin(
            bin_number, within_bin_index, num_ingests, surface_size
        )
        for bin_number, within_bin_index in iter_bin_coords(surface_size)
    )
    for site, naive_rank in enumerate(naive_result, start=1):
        if site == chaff_site:
            yield num_ingests - 1
        else:
            yield naive_rank


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_algo/_scry/_iter_retained_ingest_ranks.py <==
import typing
import warnings

from .._meta import has_ingest_capacity
from ._iter_resident_ingest_ranks import iter_resident_ingest_ranks


def iter_retained_ingest_ranks(
    surface_size: int, num_ingests: int
) -> typing.Iterator[int]:
    """Iterate over retained ingest ranks.

    Differs from `iter_resident_ingest_ranks` in that it excludes surface
    sites that have not yet been explicitly written to.

    Parameters
    ----------
    surface_size : int
        The size of the surface, must be positive power of 2.
    num_ingests : int
        The number of data items that have been ingested, must be non-negative.

    Yields
    ------
    int
        The next retained ingest rank.
    """
    if not has_ingest_capacity(surface_size, num_ingests):
        warnings.warn(
            "Num ingests exceed capacity. Either surface size is not "
            "supported or too many ingestions have elapsed.",
        )
    yield from (
        iter_resident_ingest_ranks(surface_size, num_ingests)
        if num_ingests > surface_size
        else range(num_ingests)
    )


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_try_algo/__init__.py <==
"""A steady time stratum ingest algorithm, with non-storage allowed.

See Also
--------
steady_algo :  steady implementation with non-storage disallowed.
"""

from ._criteria import (
    calc_steady_criterion_exact,
    calc_steady_criterion_lower_bound,
    calc_steady_criterion_upper_bound,
    calc_stretched_criterion_exact,
    calc_stretched_criterion_lower_bound,
    calc_stretched_criterion_upper_bound,
    calc_tilted_criterion_exact,
    calc_tilted_criterion_lower_bound,
    calc_tilted_criterion_upper_bound,
)
from ._enact._pick_ingest_site import pick_ingest_site
from ._meta import get_ingest_capacity, has_ingest_capacity
from ._scry import (
    calc_resident_ingest_rank,
    iter_resident_ingest_ranks,
    iter_retained_ingest_ranks,
)

__all__ = [
    "calc_resident_ingest_rank",
    "calc_steady_criterion_exact",
    "calc_steady_criterion_lower_bound",
    "calc_steady_criterion_upper_bound",
    "calc_stretched_criterion_exact",
    "calc_stretched_criterion_lower_bound",
    "calc_stretched_criterion_upper_bound",
    "calc_tilted_criterion_exact",
    "calc_tilted_criterion_lower_bound",
    "calc_tilted_criterion_upper_bound",
    "iter_resident_ingest_ranks",
    "iter_retained_ingest_ranks",
    "get_ingest_capacity",
    "has_ingest_capacity",
    "pick_ingest_site",
]


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_try_algo/_criteria/__init__.py <==
from ._calc_steady_criterion_exact import calc_steady_criterion_exact
from ._calc_steady_criterion_lower_bound import (
    calc_steady_criterion_lower_bound,
)
from ._calc_steady_criterion_upper_bound import (
    calc_steady_criterion_upper_bound,
)
from ._calc_stretched_criterion_exact import calc_stretched_criterion_exact
from ._calc_stretched_criterion_lower_bound import (
    calc_stretched_criterion_lower_bound,
)
from ._calc_stretched_criterion_upper_bound import (
    calc_stretched_criterion_upper_bound,
)
from ._calc_tilted_criterion_exact import calc_tilted_criterion_exact
from ._calc_tilted_criterion_lower_bound import (
    calc_tilted_criterion_lower_bound,
)
from ._calc_tilted_criterion_upper_bound import (
    calc_tilted_criterion_upper_bound,
)

__all__ = [
    "calc_steady_criterion_exact",
    "calc_steady_criterion_lower_bound",
    "calc_steady_criterion_upper_bound",
    "calc_stretched_criterion_exact",
    "calc_stretched_criterion_lower_bound",
    "calc_stretched_criterion_upper_bound",
    "calc_tilted_criterion_exact",
    "calc_tilted_criterion_lower_bound",
    "calc_tilted_criterion_upper_bound",
]


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_try_algo/_criteria/_calc_steady_criterion_exact.py <==
from ....site_selection_criteria import calc_gap_sizes
from .._scry import iter_retained_ingest_ranks


def calc_steady_criterion_exact(
    surface_size: int, num_ingests: int
) -> float:
    assert surface_size > 0
    assert num_ingests >= 0

    gap_sizes = calc_gap_sizes(
        [*iter_retained_ingest_ranks(surface_size, num_ingests)],
        num_ingests,
    )
    assert len(gap_sizes)
    return gap_sizes.max()


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_try_algo/_criteria/_calc_steady_criterion_lower_bound.py <==
from ....site_selection_bounds import calc_gap_size_lower_bound


def calc_steady_criterion_lower_bound(
    surface_size: int, num_ingests: int
) -> float:
    return calc_gap_size_lower_bound(surface_size, num_ingests)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_try_algo/_criteria/_calc_steady_criterion_upper_bound.py <==
import numpy as np


def calc_steady_criterion_upper_bound(
    surface_size: int, num_ingests: int
) -> float:
    assert surface_size > 0
    assert num_ingests >= 0
    if num_ingests < surface_size:
        return 0

    rank = num_ingests - 1
    assert rank
    return 2 * np.ceil(rank / surface_size)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_try_algo/_criteria/_calc_stretched_criterion_exact.py <==
from ....site_selection_criteria import calc_stretched_ratios
from .._scry import iter_retained_ingest_ranks


def calc_stretched_criterion_exact(
    surface_size: int, num_ingests: int
) -> float:
    assert surface_size > 0
    assert num_ingests >= 0

    gap_ratios = calc_stretched_ratios(
        [*iter_retained_ingest_ranks(surface_size, num_ingests)],
        num_ingests,
    )
    assert len(gap_ratios)
    return gap_ratios.max()


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_try_algo/_criteria/_calc_stretched_criterion_lower_bound.py <==
from ....site_selection_bounds import calc_stretched_ratio_lower_bound


def calc_stretched_criterion_lower_bound(
    surface_size: int, num_ingests: int
) -> float:
    return calc_stretched_ratio_lower_bound(surface_size, num_ingests)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_try_algo/_criteria/_calc_stretched_criterion_upper_bound.py <==
from ....site_selection_bounds import calc_stretched_ratio_upper_bound


def calc_stretched_criterion_upper_bound(
    surface_size: int, num_ingests: int
) -> float:
    return calc_stretched_ratio_upper_bound(surface_size, num_ingests)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_try_algo/_criteria/_calc_tilted_criterion_exact.py <==
from ....site_selection_criteria import calc_tilted_ratios
from .._scry import iter_retained_ingest_ranks


def calc_tilted_criterion_exact(
    surface_size: int, num_ingests: int
) -> float:
    assert surface_size > 0
    assert num_ingests >= 0

    gap_ratios = calc_tilted_ratios(
        [*iter_retained_ingest_ranks(surface_size, num_ingests)],
        num_ingests,
    )
    assert len(gap_ratios)
    return gap_ratios.max()


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_try_algo/_criteria/_calc_tilted_criterion_lower_bound.py <==
from ....site_selection_bounds import calc_tilted_ratio_lower_bound


def calc_tilted_criterion_lower_bound(
    surface_size: int, num_ingests: int
) -> float:
    return calc_tilted_ratio_lower_bound(surface_size, num_ingests)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_try_algo/_criteria/_calc_tilted_criterion_upper_bound.py <==
from ....site_selection_bounds import calc_tilted_ratio_upper_bound


def calc_tilted_criterion_upper_bound(
    surface_size: int, num_ingests: int
) -> float:
    return calc_tilted_ratio_upper_bound(surface_size, num_ingests)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_try_algo/_enact/__init__.py <==
from ._pick_ingest_site import pick_ingest_site

__all__ = [
    "pick_ingest_site",
]


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_try_algo/_enact/_pick_ingest_site.py <==
import warnings

from .....pylib.hanoi import (
    get_hanoi_value_at_index,
    get_hanoi_value_incidence_at_index,
)
from ...steady_algo._impl import get_nth_bin_position, get_nth_bin_width
from ...steady_algo._meta import has_ingest_capacity


def pick_ingest_site(rank: int, surface_size: int) -> int:
    """Returns surface_size if the item is to be discarded."""
    if not has_ingest_capacity(surface_size, rank + 1):
        warnings.warn(
            "Rank exceeds ingest capacity. Either surface size is not "
            "supported or too many ingestions have elapsed.",
        )
    assert surface_size.bit_count() == 1  # assume power of 2 surface size
    # because 0 is special-cased for preservation...
    assert surface_size > 1  # ... need at least somewhere to put ingests

    hanoi_value = get_hanoi_value_at_index(rank)
    hanoi_incidence = get_hanoi_value_incidence_at_index(rank)

    bin_index = hanoi_incidence  # zero indexed
    num_available_bins = surface_size // 2
    if bin_index >= num_available_bins:
        return surface_size
    else:
        bin_width = get_nth_bin_width(bin_index, surface_size)
        within_bin_position = hanoi_value % bin_width

        bin_position = get_nth_bin_position(bin_index, surface_size)

        res = 1 + bin_position + within_bin_position  # index 0 reserved
        assert 1 <= res < surface_size
        return res


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_try_algo/_meta/__init__.py <==
from ._get_ingest_capacity import get_ingest_capacity
from ._has_ingest_capacity import has_ingest_capacity

__all__ = [
    "get_ingest_capacity",
    "has_ingest_capacity",
]


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_try_algo/_meta/_get_ingest_capacity.py <==
import typing


def get_ingest_capacity(surface_size: int) -> typing.Optional[int]:
    """How many data item ingestions does this algorithm support?

    Returns None if the number of supported ingestions cannot be represented
    (e.g., unlimited).

    See Also
    --------
    has_ingest_capacity : Does this algorithm have the capacity to ingest `n`
    data items?
    """
    surface_size_ok = surface_size.bit_count() == 1 and surface_size > 1
    return None if surface_size_ok else 0


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_try_algo/_meta/_has_ingest_capacity.py <==
import math

import opytional as opyt

from ._get_ingest_capacity import get_ingest_capacity


def has_ingest_capacity(surface_size: int, num_ingests: int = 1) -> bool:
    """Does this algorithm have the capacity to ingest `n` data items?

    Parameters
    ----------
    surface_size : int
        The number of buffer sites available.
    num_ingests : int, default 1
        The number of data items hypothetically ingested.

    Returns
    -------
    bool
        True if the algorithm has the capacity to ingest `n` data items.

    See Also
    --------
    get_ingest_capacity : How many data item ingestions does this algorithm
    support?
    """
    assert num_ingests >= 0
    return (
        opyt.or_value(get_ingest_capacity(surface_size), math.inf)
        >= num_ingests
    )


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_try_algo/_scry/__init__.py <==
from ._calc_resident_ingest_rank import calc_resident_ingest_rank
from ._iter_resident_ingest_ranks import iter_resident_ingest_ranks
from ._iter_retained_ingest_ranks import iter_retained_ingest_ranks

__all__ = [
    "calc_resident_ingest_rank",
    "iter_resident_ingest_ranks",
    "iter_retained_ingest_ranks",
]


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_try_algo/_scry/_calc_resident_ingest_rank.py <==
import warnings

from ...steady_algo._impl import (
    calc_resident_ingest_rank_wrt_bin,
    get_bin_number_of_position,
    get_nth_bin_position,
)
from .._meta import has_ingest_capacity


def calc_resident_ingest_rank(
    site: int, surface_size: int, num_ingests: int
) -> int:
    """When `num_ingests` ingest cycles have elapsed, what is the
    ingest rank of the stratum resident at site `site`?

    Somewhat (conceptually) inverse to `pick_ingest_site`.

    Returns 0 if the resident stratum traces back to original randomization of
    the surface prior to any algorithm-determined stratum ingests.
    """
    if not has_ingest_capacity(surface_size, num_ingests):
        warnings.warn(
            "Num ingests exceed capacity. Either surface size is not "
            "supported or too many ingestions have elapsed.",
        )

    if num_ingests == 0:
        return 0
    if site == 0:  # handle special-cased position zero
        return 0
    site -= 1  # handle special-cased position zero

    bin_number = get_bin_number_of_position(site, surface_size)
    within_bin_index = site - get_nth_bin_position(bin_number, surface_size)

    return calc_resident_ingest_rank_wrt_bin(
        bin_number, within_bin_index, num_ingests, surface_size
    )


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_try_algo/_scry/_iter_resident_ingest_ranks.py <==
import typing

from ...steady_algo._impl import (
    calc_resident_ingest_rank_wrt_bin,
    iter_bin_coords,
)


def iter_resident_ingest_ranks(
    surface_size: int, num_ingests: int
) -> typing.Iterable[int]:
    """When `num_ingests` ingest cycles have elapsed, what is the
    ingest rank of the stratum resident at each site?

    Yields ingest ranks in order of site index, from site 0 up to site
    `surface_size`. Returns 0 if the resident stratum traces back to original
    randomization of the surface prior to any algorithm-determined stratum
    ingests.

    Somewhat (conceptually) inverse to `pick_ingest_site`.
    """

    if surface_size:
        yield 0

    yield from (
        calc_resident_ingest_rank_wrt_bin(
            bin_number, within_bin_index, num_ingests, surface_size
        )
        for bin_number, within_bin_index in iter_bin_coords(surface_size)
    )


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_try_algo/_scry/_iter_retained_ingest_ranks.py <==
import typing
import warnings

from .._meta import has_ingest_capacity
from ._iter_resident_ingest_ranks import iter_resident_ingest_ranks


def iter_retained_ingest_ranks(
    surface_size: int, num_ingests: int
) -> typing.Iterator[int]:
    """Iterate over retained ingest ranks.

    Differs from `iter_resident_ingest_ranks` in that it excludes surface
    sites that have not yet been explicitly written to.

    Parameters
    ----------
    surface_size : int
        The size of the surface, must be positive power of 2.
    num_ingests : int
        The number of data items that have been ingested, must be non-negative.

    Yields
    ------
    int
        The next retained ingest rank.
    """
    if not has_ingest_capacity(surface_size, num_ingests):
        warnings.warn(
            "Num ingests exceed capacity. Either surface size is not "
            "supported or too many ingestions have elapsed.",
        )
    yield from (
        iter_resident_ingest_ranks(surface_size, num_ingests)
        if num_ingests > surface_size
        else range(num_ingests)
    )


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_try_full_algo/__init__.py <==
"""A steady time stratum ingest algorithm, with non-storage allowed using all buffer space.
"""

from ._criteria import (
    calc_steady_criterion_exact,
    calc_steady_criterion_lower_bound,
    calc_steady_criterion_upper_bound,
    calc_stretched_criterion_exact,
    calc_stretched_criterion_lower_bound,
    calc_stretched_criterion_upper_bound,
    calc_tilted_criterion_exact,
    calc_tilted_criterion_lower_bound,
    calc_tilted_criterion_upper_bound,
)
from ._enact._pick_ingest_site import pick_ingest_site
from ._meta import get_ingest_capacity, has_ingest_capacity
from ._scry import (
    calc_resident_ingest_rank,
    iter_resident_ingest_ranks,
    iter_retained_ingest_ranks,
)

__all__ = [
    "calc_resident_ingest_rank",
    "calc_steady_criterion_exact",
    "calc_steady_criterion_lower_bound",
    "calc_steady_criterion_upper_bound",
    "calc_stretched_criterion_exact",
    "calc_stretched_criterion_lower_bound",
    "calc_stretched_criterion_upper_bound",
    "calc_tilted_criterion_exact",
    "calc_tilted_criterion_lower_bound",
    "calc_tilted_criterion_upper_bound",
    "iter_resident_ingest_ranks",
    "iter_retained_ingest_ranks",
    "get_ingest_capacity",
    "has_ingest_capacity",
    "pick_ingest_site",
]


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_try_full_algo/_criteria/__init__.py <==
from ._calc_steady_criterion_exact import calc_steady_criterion_exact
from ._calc_steady_criterion_lower_bound import (
    calc_steady_criterion_lower_bound,
)
from ._calc_steady_criterion_upper_bound import (
    calc_steady_criterion_upper_bound,
)
from ._calc_stretched_criterion_exact import calc_stretched_criterion_exact
from ._calc_stretched_criterion_lower_bound import (
    calc_stretched_criterion_lower_bound,
)
from ._calc_stretched_criterion_upper_bound import (
    calc_stretched_criterion_upper_bound,
)
from ._calc_tilted_criterion_exact import calc_tilted_criterion_exact
from ._calc_tilted_criterion_lower_bound import (
    calc_tilted_criterion_lower_bound,
)
from ._calc_tilted_criterion_upper_bound import (
    calc_tilted_criterion_upper_bound,
)

__all__ = [
    "calc_steady_criterion_exact",
    "calc_steady_criterion_lower_bound",
    "calc_steady_criterion_upper_bound",
    "calc_stretched_criterion_exact",
    "calc_stretched_criterion_lower_bound",
    "calc_stretched_criterion_upper_bound",
    "calc_tilted_criterion_exact",
    "calc_tilted_criterion_lower_bound",
    "calc_tilted_criterion_upper_bound",
]


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_try_full_algo/_criteria/_calc_steady_criterion_exact.py <==
from ....site_selection_criteria import calc_gap_sizes
from .._scry import iter_retained_ingest_ranks


def calc_steady_criterion_exact(
    surface_size: int, num_ingests: int
) -> float:
    assert surface_size > 0
    assert num_ingests >= 0

    gap_sizes = calc_gap_sizes(
        [*iter_retained_ingest_ranks(surface_size, num_ingests)],
        num_ingests,
    )
    assert len(gap_sizes)
    return gap_sizes.max()


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_try_full_algo/_criteria/_calc_steady_criterion_lower_bound.py <==
from ....site_selection_bounds import calc_gap_size_lower_bound


def calc_steady_criterion_lower_bound(
    surface_size: int, num_ingests: int
) -> float:
    return calc_gap_size_lower_bound(surface_size, num_ingests)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_try_full_algo/_criteria/_calc_steady_criterion_upper_bound.py <==
from .....pylib import bit_floor
from ....site_selection_bounds import calc_gap_size_lower_bound


def calc_steady_criterion_upper_bound(
    surface_size: int, num_ingests: int
) -> float:
    assert surface_size > 0
    assert num_ingests >= 0
    if num_ingests < surface_size:
        return 0

    res = 2 * bit_floor(num_ingests // surface_size) - 1

    assert (
        res
        <= (2 * (surface_size + 1) / surface_size)
        * calc_gap_size_lower_bound(surface_size, num_ingests)
        + 1
    )

    return res


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_try_full_algo/_criteria/_calc_stretched_criterion_exact.py <==
from ....site_selection_criteria import calc_stretched_ratios
from .._scry import iter_retained_ingest_ranks


def calc_stretched_criterion_exact(
    surface_size: int, num_ingests: int
) -> float:
    assert surface_size > 0
    assert num_ingests >= 0

    gap_ratios = calc_stretched_ratios(
        [*iter_retained_ingest_ranks(surface_size, num_ingests)],
        num_ingests,
    )
    assert len(gap_ratios)
    return gap_ratios.max()


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_try_full_algo/_criteria/_calc_stretched_criterion_lower_bound.py <==
from ....site_selection_bounds import calc_stretched_ratio_lower_bound


def calc_stretched_criterion_lower_bound(
    surface_size: int, num_ingests: int
) -> float:
    return calc_stretched_ratio_lower_bound(surface_size, num_ingests)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_try_full_algo/_criteria/_calc_stretched_criterion_upper_bound.py <==
from ....site_selection_bounds import calc_stretched_ratio_upper_bound


def calc_stretched_criterion_upper_bound(
    surface_size: int, num_ingests: int
) -> float:
    return calc_stretched_ratio_upper_bound(surface_size, num_ingests)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_try_full_algo/_criteria/_calc_tilted_criterion_exact.py <==
from ....site_selection_criteria import calc_tilted_ratios
from .._scry import iter_retained_ingest_ranks


def calc_tilted_criterion_exact(
    surface_size: int, num_ingests: int
) -> float:
    assert surface_size > 0
    assert num_ingests >= 0

    gap_ratios = calc_tilted_ratios(
        [*iter_retained_ingest_ranks(surface_size, num_ingests)],
        num_ingests,
    )
    assert len(gap_ratios)
    return gap_ratios.max()


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_try_full_algo/_criteria/_calc_tilted_criterion_lower_bound.py <==
from ....site_selection_bounds import calc_tilted_ratio_lower_bound


def calc_tilted_criterion_lower_bound(
    surface_size: int, num_ingests: int
) -> float:
    return calc_tilted_ratio_lower_bound(surface_size, num_ingests)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_try_full_algo/_criteria/_calc_tilted_criterion_upper_bound.py <==
from ....site_selection_bounds import calc_tilted_ratio_upper_bound


def calc_tilted_criterion_upper_bound(
    surface_size: int, num_ingests: int
) -> float:
    return calc_tilted_ratio_upper_bound(surface_size, num_ingests)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_try_full_algo/_enact/__init__.py <==
from ._pick_ingest_site import pick_ingest_site

__all__ = [
    "pick_ingest_site",
]


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_try_full_algo/_enact/_pick_ingest_site.py <==
import warnings

from ...steady_algo._meta import has_ingest_capacity


def ctz(x: int) -> int:
    """Count trailing zeros."""
    assert x > 0
    return (x & -x).bit_length() - 1


def bit_floor(x: int) -> int:
    """Return the largest power of two less than or equal to x."""
    assert x > 0
    return 1 << (x.bit_length() - 1)


def pick_ingest_site(rank: int, surface_size: int) -> int:
    """Site selection algorithm for steady curation.

    Parameters
    ----------
    rank : int
        Current logical time.
    surface_size : int
        Buffer size. Must be a power of two.

    Returns
    -------
    int
        Selected site, if any, or surface_size if the item is to be discarded.
    """
    if not has_ingest_capacity(surface_size, rank + 1):
        warnings.warn(
            "Rank exceeds ingest capacity. Either surface size is not "
            "supported or too many ingestions have elapsed.",
        )
    assert surface_size.bit_count() == 1  # assume power of 2 surface size
    # because 0 is special-cased for preservation...
    assert surface_size > 1  # ... need at least somewhere to put ingests

    T = rank
    S = surface_size

    s = S.bit_length() - 1
    t = T.bit_length() - s  # Current epoch (or negative)
    h = ctz(T + 1)  # Current hanoi value
    if h < t:  # If not a top n(T) hanoi value...
        return surface_size  # ...discard without storing

    i = T >> (h + 1)  # Hanoi value incidence (i.e., num seen)
    if i == 0:  # Special case the 0th bunch
        k_b = 0  # Bunch position
        o = 0  # Within-bunch offset
        w = s + 1  # Segment width
    else:
        j = bit_floor(i) - 1  # Num full-bunch segments
        B = j.bit_length()  # Num full bunches
        k_b = (1 << B) * (s - B + 1)  # Bunch position
        w = h - t + 1  # Segment width
        assert w > 0
        o = w * (i - j - 1)  # Within-bunch offset

    p = h % w  # Within-segment offset
    return k_b + o + p  # Calculate placement site


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_try_full_algo/_meta/__init__.py <==
from ._get_ingest_capacity import get_ingest_capacity
from ._has_ingest_capacity import has_ingest_capacity

__all__ = [
    "get_ingest_capacity",
    "has_ingest_capacity",
]


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_try_full_algo/_meta/_get_ingest_capacity.py <==
import typing


def get_ingest_capacity(surface_size: int) -> typing.Optional[int]:
    """How many data item ingestions does this algorithm support?

    Returns None if the number of supported ingestions cannot be represented
    (e.g., unlimited).

    See Also
    --------
    has_ingest_capacity : Does this algorithm have the capacity to ingest `n`
    data items?
    """
    surface_size_ok = surface_size.bit_count() == 1 and surface_size > 1
    return None if surface_size_ok else 0


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_try_full_algo/_meta/_has_ingest_capacity.py <==
import math

import opytional as opyt

from ._get_ingest_capacity import get_ingest_capacity


def has_ingest_capacity(surface_size: int, num_ingests: int = 1) -> bool:
    """Does this algorithm have the capacity to ingest `n` data items?

    Parameters
    ----------
    surface_size : int
        The number of buffer sites available.
    num_ingests : int, default 1
        The number of data items hypothetically ingested.

    Returns
    -------
    bool
        True if the algorithm has the capacity to ingest `n` data items.

    See Also
    --------
    get_ingest_capacity : How many data item ingestions does this algorithm
    support?
    """
    assert num_ingests >= 0
    return (
        opyt.or_value(get_ingest_capacity(surface_size), math.inf)
        >= num_ingests
    )


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_try_full_algo/_scry/__init__.py <==
from ._calc_resident_ingest_rank import calc_resident_ingest_rank
from ._iter_resident_ingest_ranks import iter_resident_ingest_ranks
from ._iter_retained_ingest_ranks import iter_retained_ingest_ranks

__all__ = [
    "calc_resident_ingest_rank",
    "iter_resident_ingest_ranks",
    "iter_retained_ingest_ranks",
]


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_try_full_algo/_scry/_calc_resident_ingest_rank.py <==
import itertools as it
import warnings

from .._meta import has_ingest_capacity
from ._iter_resident_ingest_ranks import iter_resident_ingest_ranks


def calc_resident_ingest_rank(
    site: int, surface_size: int, num_ingests: int
) -> int:
    """When `num_ingests` ingest cycles have elapsed, what is the
    ingest rank of the stratum resident at site `site`?

    Somewhat (conceptually) inverse to `pick_ingest_site`.

    Returns 0 if the resident stratum traces back to original randomization of
    the surface prior to any algorithm-determined stratum ingests.
    """
    if not has_ingest_capacity(surface_size, num_ingests):
        warnings.warn(
            "Num ingests exceed capacity. Either surface size is not "
            "supported or too many ingestions have elapsed.",
        )
    assert 0 <= site < surface_size
    gen = iter_resident_ingest_ranks(surface_size, num_ingests)
    return next(it.islice(gen, site, None))


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_try_full_algo/_scry/_iter_resident_ingest_ranks.py <==
import typing


def iter_resident_ingest_ranks(
    surface_size: int, num_ingests: int
) -> typing.Iterable[int]:
    """When `num_ingests` ingest cycles have elapsed, what is the
    ingest rank of the stratum resident at each site?

    Yields ingest ranks in order of site index, from site 0 up to site
    `surface_size`. Returns 0 if the resident stratum traces back to original
    randomization of the surface prior to any algorithm-determined stratum
    ingests.

    Somewhat (conceptually) inverse to `pick_ingest_site`.
    """
    S = surface_size
    T = num_ingests
    yield from (v if v < T else 0 for v in steady_lookup_impl(S, max(T, S)))


def steady_lookup_impl(S: int, T: int) -> typing.Iterable[int]:
    """Implementation detail for `steady_time_lookup`."""
    assert T >= S  # T < S redirected to T = S by steady_time_lookup
    s = S.bit_length() - 1
    t = T.bit_length() - s  # Current epoch

    b = 0  # Bunch physical index (left-to right)
    m_b__ = 1  # Countdown on segments traversed within bunch
    b_star = True  # Have traversed all segments in bunch?
    k_m__ = s + 1  # Countdown on sites traversed within segment
    h_ = None  # Candidate hanoi value__

    for k in range(S):  # Iterate over buffer sites, except unused last one
        # Calculate info about current segment...
        epsilon_w = b == 0  # Correction on segment width if first segment
        # Number of sites in current segment (i.e., segment size)
        w = s - b + epsilon_w
        m = (1 << b) - m_b__  # Calc left-to-right index of current segment
        h_max = t + w - 1  # Max possible hanoi value in segment during epoch

        # Calculate candidate hanoi value...
        _h0, h_ = h_, h_max - (h_max + k_m__) % w
        assert (_h0 == h_) or b_star  # Can skip h calc if b_star is False...
        del _h0  # ... i.e., skip calc within each bunch [[see below]]

        # Decode ingest time of assigned h.v. from segment index g, ...
        # ... i.e., how many instances of that h.v. seen before
        T_bar_k_ = ((2 * m + 1) << h_) - 1  # Guess ingest time
        epsilon_h = (T_bar_k_ >= T) * w  # Correction on h.v. if not yet seen
        h = h_ - epsilon_h  # Corrected true resident h.v.
        T_bar_k = ((2 * m + 1) << h) - 1  # True ingest time
        yield T_bar_k

        # Update within-segment state for next site...
        k_m__ = (k_m__ or w) - 1  # Bump to next site within segment

        # Update h for next site...
        # ... only needed if not calculating h fresh every iter [[see above]]
        h_ += 1 - (h_ >= h_max) * w

        # Update within-bunch state for next site...
        m_b__ -= not k_m__  # Bump to next segment within bunch
        b_star = not (m_b__ or k_m__)  # Should bump to next bunch?
        b += b_star  # Do bump to next bunch, if any
        # Set within-bunch segment countdown, if bumping to next bunch
        m_b__ = m_b__ or (1 << (b - 1))


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/steady_try_full_algo/_scry/_iter_retained_ingest_ranks.py <==
import typing
import warnings

from .._meta import has_ingest_capacity
from ._iter_resident_ingest_ranks import iter_resident_ingest_ranks


def iter_retained_ingest_ranks(
    surface_size: int, num_ingests: int
) -> typing.Iterator[int]:
    """Iterate over retained ingest ranks.

    Differs from `iter_resident_ingest_ranks` in that it excludes surface
    sites that have not yet been explicitly written to.

    Parameters
    ----------
    surface_size : int
        The size of the surface, must be positive power of 2.
    num_ingests : int
        The number of data items that have been ingested, must be non-negative.

    Yields
    ------
    int
        The next retained ingest rank.
    """
    if not has_ingest_capacity(surface_size, num_ingests):
        warnings.warn(
            "Num ingests exceed capacity. Either surface size is not "
            "supported or too many ingestions have elapsed.",
        )
    yield from (
        iter_resident_ingest_ranks(surface_size, num_ingests)
        if num_ingests > surface_size
        else range(num_ingests)
    )


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/stretched_algo/__init__.py <==
from ._calc_resident_ingest_rank import calc_resident_ingest_rank
from ._criteria import (
    calc_steady_criterion_exact,
    calc_steady_criterion_lower_bound,
    calc_steady_criterion_upper_bound,
    calc_stretched_criterion_exact,
    calc_stretched_criterion_lower_bound,
    calc_stretched_criterion_upper_bound,
    calc_tilted_criterion_exact,
    calc_tilted_criterion_lower_bound,
    calc_tilted_criterion_upper_bound,
)
from ._iter_resident_ingest_ranks import iter_resident_ingest_ranks
from ._iter_retained_ingest_ranks import iter_retained_ingest_ranks
from ._meta import get_ingest_capacity, has_ingest_capacity
from ._pick_ingest_site import pick_ingest_site

__all__ = [
    "calc_resident_ingest_rank",
    "calc_steady_criterion_exact",
    "calc_steady_criterion_lower_bound",
    "calc_steady_criterion_upper_bound",
    "calc_stretched_criterion_exact",
    "calc_stretched_criterion_lower_bound",
    "calc_stretched_criterion_upper_bound",
    "calc_tilted_criterion_exact",
    "calc_tilted_criterion_lower_bound",
    "calc_tilted_criterion_upper_bound",
    "get_ingest_capacity",
    "has_ingest_capacity",
    "iter_resident_ingest_ranks",
    "iter_retained_ingest_ranks",
    "pick_ingest_site",
]


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/stretched_algo/_calc_resident_ingest_rank.py <==
import typing
import warnings

from ....pylib import hanoi
from ..tilted_algo import calc_resident_ingest_rank as tilted_crdr
from ..tilted_algo._impl import (
    calc_resident_hanoi_value,
    get_epoch_rank,
    get_global_epoch,
    get_grip_reservation_index_logical_at_epoch,
    get_site_genesis_reservation_index_physical,
    get_site_hanoi_value_assigned,
)
from ._meta import has_ingest_capacity
from ._pick_ingest_site import pick_ingest_site


def impl_calc_resident_ingest_rank(
    site: int,
    surface_size: int,
    num_ingests: int,
    grip: typing.Optional[int] = None,
) -> int:
    if not has_ingest_capacity(surface_size, num_ingests):
        warnings.warn(
            "Num ingests exceed capacity. Either surface size is not "
            "supported or too many ingestions have elapsed.",
        )

    if grip is None:
        grip = get_site_genesis_reservation_index_physical(site, surface_size)

    hanoi_value = calc_resident_hanoi_value(
        site,
        surface_size,
        num_ingests,
        grip=grip,
    )
    assert num_ingests
    rank = num_ingests - 1
    assigned_hanoi_value = get_site_hanoi_value_assigned(
        site, rank, surface_size, grip=grip
    )
    epoch = get_global_epoch(rank, surface_size)
    if hanoi_value != assigned_hanoi_value:
        assert epoch
        epoch -= 1
        rank = get_epoch_rank(epoch, surface_size)
        assert hanoi_value == get_site_hanoi_value_assigned(
            site, rank, surface_size, grip=grip
        )

    reservation = get_grip_reservation_index_logical_at_epoch(
        grip, epoch, surface_size
    )
    res = hanoi.get_index_of_hanoi_value_nth_incidence(
        hanoi_value,
        reservation,
    )
    assert 0 <= res < num_ingests
    return res


def calc_resident_ingest_rank(
    site: int,
    surface_size: int,
    num_ingests: int,
    grip: typing.Optional[int] = None,
) -> int:
    """When `num_ingests` ingest cycles have elapsed, what is the
    ingest rank of the stratum resident at site `site`?

    "grip" stands for genesis reservation index physical of a site. This
    argument may be passed optionally, as an optimization --- i.e., when
    calling via `iter_resident_ingest_ranks`.

    Somewhat (conceptually) inverse to `pick_ingest_site`.

    Returns 0 if the resident stratum traces back to original randomization of
    the surface prior to any algorithm-determined stratum ingests.
    """
    assert surface_size.bit_count() == 1

    if num_ingests <= surface_size:
        return tilted_crdr(site, surface_size, num_ingests, grip=grip)

    rank = num_ingests - 1
    last_site = pick_ingest_site(rank, surface_size)
    if site == last_site:
        return rank

    return impl_calc_resident_ingest_rank(
        site, surface_size, num_ingests, grip=grip
    )


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/stretched_algo/_criteria/__init__.py <==
from ._calc_steady_criterion_exact import calc_steady_criterion_exact
from ._calc_steady_criterion_lower_bound import (
    calc_steady_criterion_lower_bound,
)
from ._calc_steady_criterion_upper_bound import (
    calc_steady_criterion_upper_bound,
)
from ._calc_stretched_criterion_exact import calc_stretched_criterion_exact
from ._calc_stretched_criterion_lower_bound import (
    calc_stretched_criterion_lower_bound,
)
from ._calc_stretched_criterion_upper_bound import (
    calc_stretched_criterion_upper_bound,
)
from ._calc_tilted_criterion_exact import calc_tilted_criterion_exact
from ._calc_tilted_criterion_lower_bound import (
    calc_tilted_criterion_lower_bound,
)
from ._calc_tilted_criterion_upper_bound import (
    calc_tilted_criterion_upper_bound,
)

__all__ = [
    "calc_steady_criterion_exact",
    "calc_steady_criterion_lower_bound",
    "calc_steady_criterion_upper_bound",
    "calc_stretched_criterion_exact",
    "calc_stretched_criterion_lower_bound",
    "calc_stretched_criterion_upper_bound",
    "calc_tilted_criterion_exact",
    "calc_tilted_criterion_lower_bound",
    "calc_tilted_criterion_upper_bound",
]


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/stretched_algo/_criteria/_calc_steady_criterion_exact.py <==
from ....site_selection_criteria import calc_gap_sizes
from .._iter_retained_ingest_ranks import iter_retained_ingest_ranks


def calc_steady_criterion_exact(
    surface_size: int, num_ingests: int
) -> float:
    assert surface_size > 0
    assert num_ingests >= 0

    gap_sizes = calc_gap_sizes(
        [*iter_retained_ingest_ranks(surface_size, num_ingests)],
        num_ingests,
    )
    assert len(gap_sizes)
    return gap_sizes.max()


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/stretched_algo/_criteria/_calc_steady_criterion_lower_bound.py <==
from ....site_selection_bounds import calc_gap_size_lower_bound


def calc_steady_criterion_lower_bound(
    surface_size: int, num_ingests: int
) -> float:
    return calc_gap_size_lower_bound(surface_size, num_ingests)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/stretched_algo/_criteria/_calc_steady_criterion_upper_bound.py <==
from ....site_selection_bounds import calc_gap_size_upper_bound


def calc_steady_criterion_upper_bound(
    surface_size: int, num_ingests: int
) -> float:
    return calc_gap_size_upper_bound(surface_size, num_ingests)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/stretched_algo/_criteria/_calc_stretched_criterion_exact.py <==
from ....site_selection_criteria import calc_stretched_ratios
from .._iter_retained_ingest_ranks import iter_retained_ingest_ranks


def calc_stretched_criterion_exact(
    surface_size: int, num_ingests: int
) -> float:
    assert surface_size > 0
    assert num_ingests >= 0

    gap_ratios = calc_stretched_ratios(
        [*iter_retained_ingest_ranks(surface_size, num_ingests)],
        num_ingests,
    )
    assert len(gap_ratios)
    return gap_ratios.max()


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/stretched_algo/_criteria/_calc_stretched_criterion_lower_bound.py <==
from ....site_selection_bounds import calc_stretched_ratio_lower_bound


def calc_stretched_criterion_lower_bound(
    surface_size: int, num_ingests: int
) -> float:
    return calc_stretched_ratio_lower_bound(surface_size, num_ingests)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/stretched_algo/_criteria/_calc_stretched_criterion_upper_bound.py <==
from ...stretched_try_algo._criteria import (
    calc_stretched_criterion_upper_bound as _impl,
)


def calc_stretched_criterion_upper_bound(
    surface_size: int, num_ingests: int
) -> float:
    return min(
        4 * _impl(surface_size, num_ingests),
        num_ingests,  # worst-possible bound
    )


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/stretched_algo/_criteria/_calc_tilted_criterion_exact.py <==
from ....site_selection_criteria import calc_tilted_ratios
from .._iter_retained_ingest_ranks import iter_retained_ingest_ranks


def calc_tilted_criterion_exact(
    surface_size: int, num_ingests: int
) -> float:
    assert surface_size > 0
    assert num_ingests >= 0

    gap_ratios = calc_tilted_ratios(
        [*iter_retained_ingest_ranks(surface_size, num_ingests)],
        num_ingests,
    )
    assert len(gap_ratios)
    return gap_ratios.max()


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/stretched_algo/_criteria/_calc_tilted_criterion_lower_bound.py <==
from ....site_selection_bounds import calc_tilted_ratio_lower_bound


def calc_tilted_criterion_lower_bound(
    surface_size: int, num_ingests: int
) -> float:
    return calc_tilted_ratio_lower_bound(surface_size, num_ingests)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/stretched_algo/_criteria/_calc_tilted_criterion_upper_bound.py <==
from ....site_selection_bounds import calc_tilted_ratio_upper_bound


def calc_tilted_criterion_upper_bound(
    surface_size: int, num_ingests: int
) -> float:
    return calc_tilted_ratio_upper_bound(surface_size, num_ingests)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/stretched_algo/_impl/__init__.py <==
from ._calc_next_invasion_rank import calc_next_invasion_rank

__all__ = [
    "calc_next_invasion_rank",
]


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/stretched_algo/_impl/_calc_next_invasion_rank.py <==
from .....pylib import bit_floor, fast_pow2_divide
from ...tilted_algo._impl import get_global_epoch


def calc_next_invasion_rank(rank: int, surface_size: int) -> int:
    """Calculate the next rank where ingested hanoi value will overwrite a
    smaller hanoi value."""
    miniepoch_duration = bit_floor(rank + 1)

    original_num_reservations = surface_size >> 1
    num_dropped = original_num_reservations >> (
        get_global_epoch(rank, surface_size)
    )
    assert miniepoch_duration > num_dropped
    epoch_cadence = fast_pow2_divide(miniepoch_duration, num_dropped)
    assert epoch_cadence

    assert rank
    res = (
        fast_pow2_divide(rank + epoch_cadence + 1, epoch_cadence)
        * epoch_cadence
        - 1
    )
    assert res > rank
    return res


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/stretched_algo/_iter_resident_ingest_ranks.py <==
import itertools as it
import typing

from ..tilted_algo._impl import get_reservation_width_physical
from ._calc_resident_ingest_rank import calc_resident_ingest_rank


def iter_resident_ingest_ranks(
    surface_size: int, num_ingests: int
) -> typing.Iterable[int]:
    """When `num_ingests` ingest cycles have elapsed, what is the
    ingest rank of the stratum resident at each site?

    Yields ingest ranks in order of site index, from site 0 up to site
    `surface_size`. Returns 0 if the resident stratum traces back to original
    randomization of the surface prior to any algorithm-determined stratum
    ingests.

    Somewhat (conceptually) inverse to `pick_ingest_site`.
    """
    num_reservations = surface_size >> 1

    site_counter = it.count()
    for reservation in range(num_reservations):
        width = get_reservation_width_physical(reservation, surface_size)
        for site in it.islice(site_counter, width):
            yield calc_resident_ingest_rank(
                site, surface_size, num_ingests, grip=reservation
            )

    assert next(site_counter) == surface_size


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/stretched_algo/_iter_retained_ingest_ranks.py <==
import typing
import warnings

from ._iter_resident_ingest_ranks import iter_resident_ingest_ranks
from ._meta import has_ingest_capacity


def iter_retained_ingest_ranks(
    surface_size: int, num_ingests: int
) -> typing.Iterator[int]:
    """Iterate over retained ingest ranks.

    Differs from `iter_resident_ingest_ranks` in that it excludes surface
    sites that have not yet been explicitly written to.

    Parameters
    ----------
    surface_size : int
        The size of the surface, must be positive power of 2.
    num_ingests : int
        The number of data items that have been ingested, must be non-negative.

    Yields
    ------
    int
        The next retained ingest rank.
    """
    if not has_ingest_capacity(surface_size, num_ingests):
        warnings.warn(
            "Num ingests exceed capacity. Either surface size is not "
            "supported or too many ingestions have elapsed.",
        )
    yield from (
        iter_resident_ingest_ranks(surface_size, num_ingests)
        if num_ingests > surface_size
        else range(num_ingests)
    )


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/stretched_algo/_meta/__init__.py <==
from ._get_ingest_capacity import get_ingest_capacity
from ._has_ingest_capacity import has_ingest_capacity

__all__ = [
    "get_ingest_capacity",
    "has_ingest_capacity",
]


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/stretched_algo/_meta/_get_ingest_capacity.py <==
import typing


def get_ingest_capacity(surface_size: int) -> typing.Optional[int]:
    """How many data item ingestions does this algorithm support?

    Returns None if the number of supported ingestions cannot be represented
    (e.g., unlimited).

    See Also
    --------
    has_ingest_capacity : Does this algorithm have the capacity to ingest `n`
    data items?
    """
    surface_size_ok = surface_size.bit_count() == 1 and surface_size > 1
    return 2 ** (surface_size - 1) if surface_size_ok else 0


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/stretched_algo/_meta/_has_ingest_capacity.py <==
import math

import opytional as opyt

from ._get_ingest_capacity import get_ingest_capacity


def has_ingest_capacity(surface_size: int, num_ingests: int = 1) -> bool:
    """Does this algorithm have the capacity to ingest `n` data items?

    Parameters
    ----------
    surface_size : int
        The number of buffer sites available.
    num_ingests : int, default 1
        The number of data items hypothetically ingested.

    Returns
    -------
    bool
        True if the algorithm has the capacity to ingest `n` data items.

    See Also
    --------
    get_ingest_capacity : How many data item ingestions does this algorithm
    support?
    """
    assert num_ingests >= 0
    return (
        opyt.or_value(get_ingest_capacity(surface_size), math.inf)
        >= num_ingests
    )


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/stretched_algo/_pick_ingest_site.py <==
import warnings

from ....pylib import hanoi
from ..tilted_algo import pick_ingest_site as impl_pick_ingest_site
from ..tilted_algo._impl import get_hanoi_num_reservations
from ._impl import calc_next_invasion_rank
from ._meta import has_ingest_capacity


def pick_ingest_site(
    rank: int,
    surface_size: int,
) -> int:
    """Pick the ingest site on a surface for a given rank.

    This function calculates a ingest site based on the rank and the
    surface size.

    Parameters
    ----------
    rank : int
        The number of time steps elapsed.
    surface_size : int
        The size of the surface on which ingest is to take place.

        Must be even power of two.

    Returns
    -------
    int
        Ingest site within surface.
    """
    if not has_ingest_capacity(surface_size, rank + 1):
        warnings.warn(
            "Rank exceeds ingest capacity. Either surface size is not "
            "supported or too many ingestions have elapsed.",
        )

    num_reservations = get_hanoi_num_reservations(rank, surface_size)

    incidence = hanoi.get_hanoi_value_incidence_at_index(rank)

    if incidence >= num_reservations:
        rank = calc_next_invasion_rank(rank, surface_size)
        assert hanoi.get_hanoi_value_incidence_at_index(
            rank,
        ) < get_hanoi_num_reservations(rank, surface_size)

    res = impl_pick_ingest_site(rank, surface_size)
    assert 0 <= res < surface_size
    return res


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/stretched_try_algo/__init__.py <==
from ._calc_resident_ingest_rank import calc_resident_ingest_rank
from ._criteria import (
    calc_steady_criterion_exact,
    calc_steady_criterion_lower_bound,
    calc_steady_criterion_upper_bound,
    calc_stretched_criterion_exact,
    calc_stretched_criterion_lower_bound,
    calc_stretched_criterion_upper_bound,
    calc_tilted_criterion_exact,
    calc_tilted_criterion_lower_bound,
    calc_tilted_criterion_upper_bound,
)
from ._iter_resident_ingest_ranks import iter_resident_ingest_ranks
from ._iter_retained_ingest_ranks import iter_retained_ingest_ranks
from ._meta import get_ingest_capacity, has_ingest_capacity
from ._pick_ingest_site import pick_ingest_site

__all__ = [
    "calc_resident_ingest_rank",
    "calc_steady_criterion_exact",
    "calc_steady_criterion_lower_bound",
    "calc_steady_criterion_upper_bound",
    "calc_stretched_criterion_exact",
    "calc_stretched_criterion_lower_bound",
    "calc_stretched_criterion_upper_bound",
    "calc_tilted_criterion_exact",
    "calc_tilted_criterion_lower_bound",
    "calc_tilted_criterion_upper_bound",
    "iter_resident_ingest_ranks",
    "iter_retained_ingest_ranks",
    "get_ingest_capacity",
    "has_ingest_capacity",
    "pick_ingest_site",
]


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/stretched_try_algo/_calc_resident_ingest_rank.py <==
import typing
import warnings

from ....pylib import hanoi
from ..tilted_algo import calc_resident_ingest_rank as tilted_crdr
from ..tilted_algo._impl import (
    calc_resident_hanoi_value,
    get_epoch_rank,
    get_global_epoch,
    get_grip_reservation_index_logical_at_epoch,
    get_site_genesis_reservation_index_physical,
    get_site_hanoi_value_assigned,
)
from ._meta import has_ingest_capacity


def impl_calc_resident_ingest_rank(
    site: int,
    surface_size: int,
    num_ingests: int,
    grip: typing.Optional[int] = None,
) -> int:
    if not has_ingest_capacity(surface_size, num_ingests):
        warnings.warn(
            "Num ingests exceed capacity. Either surface size is not "
            "supported or too many ingestions have elapsed.",
        )

    if grip is None:
        grip = get_site_genesis_reservation_index_physical(site, surface_size)

    hanoi_value = calc_resident_hanoi_value(
        site,
        surface_size,
        num_ingests,
        grip=grip,
    )
    assert num_ingests
    rank = num_ingests - 1
    assigned_hanoi_value = get_site_hanoi_value_assigned(
        site, rank, surface_size, grip=grip
    )
    epoch = get_global_epoch(rank, surface_size)
    if hanoi_value != assigned_hanoi_value:
        assert epoch
        epoch -= 1
        rank = get_epoch_rank(epoch, surface_size)
        assert hanoi_value == get_site_hanoi_value_assigned(
            site, rank, surface_size, grip=grip
        )

    reservation = get_grip_reservation_index_logical_at_epoch(
        grip, epoch, surface_size
    )
    res = hanoi.get_index_of_hanoi_value_nth_incidence(
        hanoi_value,
        reservation,
    )
    assert 0 <= res < num_ingests
    return res


def calc_resident_ingest_rank(
    site: int,
    surface_size: int,
    num_ingests: int,
    grip: typing.Optional[int] = None,
) -> int:
    """When `num_ingests` ingest cycles have elapsed, what is the
    ingest rank of the stratum resident at site `site`?

    "grip" stands for genesis reservation index physical of a site. This
    argument may be passed optionally, as an optimization --- i.e., when
    calling via `iter_resident_ingest_ranks`.

    Somewhat (conceptually) inverse to `pick_ingest_site`.

    Returns 0 if the resident stratum traces back to original randomization of
    the surface prior to any algorithm-determined stratum ingests.
    """
    assert surface_size.bit_count() == 1

    if num_ingests <= surface_size:
        return tilted_crdr(site, surface_size, num_ingests, grip=grip)

    return impl_calc_resident_ingest_rank(
        site, surface_size, num_ingests, grip=grip
    )


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/stretched_try_algo/_criteria/__init__.py <==
from ._calc_steady_criterion_exact import calc_steady_criterion_exact
from ._calc_steady_criterion_lower_bound import (
    calc_steady_criterion_lower_bound,
)
from ._calc_steady_criterion_upper_bound import (
    calc_steady_criterion_upper_bound,
)
from ._calc_stretched_criterion_exact import calc_stretched_criterion_exact
from ._calc_stretched_criterion_lower_bound import (
    calc_stretched_criterion_lower_bound,
)
from ._calc_stretched_criterion_upper_bound import (
    calc_stretched_criterion_upper_bound,
)
from ._calc_tilted_criterion_exact import calc_tilted_criterion_exact
from ._calc_tilted_criterion_lower_bound import (
    calc_tilted_criterion_lower_bound,
)
from ._calc_tilted_criterion_upper_bound import (
    calc_tilted_criterion_upper_bound,
)

__all__ = [
    "calc_steady_criterion_exact",
    "calc_steady_criterion_lower_bound",
    "calc_steady_criterion_upper_bound",
    "calc_stretched_criterion_exact",
    "calc_stretched_criterion_lower_bound",
    "calc_stretched_criterion_upper_bound",
    "calc_tilted_criterion_exact",
    "calc_tilted_criterion_lower_bound",
    "calc_tilted_criterion_upper_bound",
]


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/stretched_try_algo/_criteria/_calc_steady_criterion_exact.py <==
from ....site_selection_criteria import calc_gap_sizes
from .._iter_retained_ingest_ranks import iter_retained_ingest_ranks


def calc_steady_criterion_exact(
    surface_size: int, num_ingests: int
) -> float:
    assert surface_size > 0
    assert num_ingests >= 0

    gap_sizes = calc_gap_sizes(
        [*iter_retained_ingest_ranks(surface_size, num_ingests)],
        num_ingests,
    )
    assert len(gap_sizes)
    return gap_sizes.max()


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/stretched_try_algo/_criteria/_calc_steady_criterion_lower_bound.py <==
from ....site_selection_bounds import calc_gap_size_lower_bound


def calc_steady_criterion_lower_bound(
    surface_size: int, num_ingests: int
) -> float:
    return calc_gap_size_lower_bound(surface_size, num_ingests)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/stretched_try_algo/_criteria/_calc_steady_criterion_upper_bound.py <==
from ....site_selection_bounds import calc_gap_size_upper_bound


def calc_steady_criterion_upper_bound(
    surface_size: int, num_ingests: int
) -> float:
    return calc_gap_size_upper_bound(surface_size, num_ingests)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/stretched_try_algo/_criteria/_calc_stretched_criterion_exact.py <==
from ....site_selection_criteria import calc_stretched_ratios
from .._iter_retained_ingest_ranks import iter_retained_ingest_ranks


def calc_stretched_criterion_exact(
    surface_size: int, num_ingests: int
) -> float:
    assert surface_size > 0
    assert num_ingests >= 0

    gap_ratios = calc_stretched_ratios(
        [*iter_retained_ingest_ranks(surface_size, num_ingests)],
        num_ingests,
    )
    assert len(gap_ratios)
    return gap_ratios.max()


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/stretched_try_algo/_criteria/_calc_stretched_criterion_lower_bound.py <==
from ....site_selection_bounds import calc_stretched_ratio_lower_bound


def calc_stretched_criterion_lower_bound(
    surface_size: int, num_ingests: int
) -> float:
    return calc_stretched_ratio_lower_bound(surface_size, num_ingests)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/stretched_try_algo/_criteria/_calc_stretched_criterion_upper_bound.py <==
from ...tilted_algo._impl._get_global_epoch import (
    _get_global_shifted_epoch,
    _get_global_shifted_mini_epoch,
)


def calc_stretched_criterion_upper_bound(
    surface_size: int, num_ingests: int
) -> float:
    assert surface_size > 0
    assert num_ingests >= 0
    if num_ingests <= surface_size:
        return 0

    assert num_ingests
    rank = num_ingests - 1
    mini_epoch = _get_global_shifted_mini_epoch(rank, surface_size)
    meta_epoch = _get_global_shifted_epoch(rank, surface_size)

    exp = min(
        meta_epoch - (surface_size.bit_length() - 1) + 1,
        0,  # correction for last epoch of tight bound
    )
    return min(
        2**exp,  # tight bound
        # ... approximate bounds
        2 * (mini_epoch + surface_size.bit_length()) / surface_size,
        4 * mini_epoch / surface_size,
    )


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/stretched_try_algo/_criteria/_calc_tilted_criterion_exact.py <==
from ....site_selection_criteria import calc_tilted_ratios
from .._iter_retained_ingest_ranks import iter_retained_ingest_ranks


def calc_tilted_criterion_exact(
    surface_size: int, num_ingests: int
) -> float:
    assert surface_size > 0
    assert num_ingests >= 0

    gap_ratios = calc_tilted_ratios(
        [*iter_retained_ingest_ranks(surface_size, num_ingests)],
        num_ingests,
    )
    assert len(gap_ratios)
    return gap_ratios.max()


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/stretched_try_algo/_criteria/_calc_tilted_criterion_lower_bound.py <==
from ....site_selection_bounds import calc_tilted_ratio_lower_bound


def calc_tilted_criterion_lower_bound(
    surface_size: int, num_ingests: int
) -> float:
    return calc_tilted_ratio_lower_bound(surface_size, num_ingests)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/stretched_try_algo/_criteria/_calc_tilted_criterion_upper_bound.py <==
from ....site_selection_bounds import calc_tilted_ratio_upper_bound


def calc_tilted_criterion_upper_bound(
    surface_size: int, num_ingests: int
) -> float:
    return calc_tilted_ratio_upper_bound(surface_size, num_ingests)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/stretched_try_algo/_impl/__init__.py <==
from ._calc_next_invasion_rank import calc_next_invasion_rank

__all__ = [
    "calc_next_invasion_rank",
]


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/stretched_try_algo/_impl/_calc_next_invasion_rank.py <==
from .....pylib import bit_floor, fast_pow2_divide
from ...tilted_algo._impl import get_global_epoch


def calc_next_invasion_rank(rank: int, surface_size: int) -> int:
    """Calculate the next rank where ingested hanoi value will overwrite a
    smaller hanoi value."""
    miniepoch_duration = bit_floor(rank + 1)

    original_num_reservations = surface_size >> 1
    num_dropped = original_num_reservations >> (
        get_global_epoch(rank, surface_size)
    )
    assert miniepoch_duration > num_dropped
    epoch_cadence = fast_pow2_divide(miniepoch_duration, num_dropped)
    assert epoch_cadence

    assert rank
    res = (
        fast_pow2_divide(rank + epoch_cadence + 1, epoch_cadence)
        * epoch_cadence
        - 1
    )
    assert res > rank
    return res


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/stretched_try_algo/_iter_resident_ingest_ranks.py <==
import itertools as it
import typing

from ..tilted_algo._impl import get_reservation_width_physical
from ._calc_resident_ingest_rank import calc_resident_ingest_rank


def iter_resident_ingest_ranks(
    surface_size: int, num_ingests: int
) -> typing.Iterable[int]:
    """When `num_ingests` ingest cycles have elapsed, what is the
    ingest rank of the stratum resident at each site?

    Yields ingest ranks in order of site index, from site 0 up to site
    `surface_size`. Returns 0 if the resident stratum traces back to original
    randomization of the surface prior to any algorithm-determined stratum
    ingests.

    Somewhat (conceptually) inverse to `pick_ingest_site`.
    """
    num_reservations = surface_size >> 1

    site_counter = it.count()
    for reservation in range(num_reservations):
        width = get_reservation_width_physical(reservation, surface_size)
        for site in it.islice(site_counter, width):
            yield calc_resident_ingest_rank(
                site, surface_size, num_ingests, grip=reservation
            )

    assert next(site_counter) == surface_size


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/stretched_try_algo/_iter_retained_ingest_ranks.py <==
import typing
import warnings

from ._iter_resident_ingest_ranks import iter_resident_ingest_ranks
from ._meta import has_ingest_capacity


def iter_retained_ingest_ranks(
    surface_size: int, num_ingests: int
) -> typing.Iterator[int]:
    """Iterate over retained ingest ranks.

    Differs from `iter_resident_ingest_ranks` in that it excludes surface
    sites that have not yet been explicitly written to.

    Parameters
    ----------
    surface_size : int
        The size of the surface, must be positive power of 2.
    num_ingests : int
        The number of data items that have been ingested, must be non-negative.

    Yields
    ------
    int
        The next retained ingest rank.
    """
    if not has_ingest_capacity(surface_size, num_ingests):
        warnings.warn(
            "Num ingests exceed capacity. Either surface size is not "
            "supported or too many ingestions have elapsed.",
        )
    yield from (
        iter_resident_ingest_ranks(surface_size, num_ingests)
        if num_ingests > surface_size
        else range(num_ingests)
    )


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/stretched_try_algo/_meta/__init__.py <==
from ._get_ingest_capacity import get_ingest_capacity
from ._has_ingest_capacity import has_ingest_capacity

__all__ = [
    "get_ingest_capacity",
    "has_ingest_capacity",
]


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/stretched_try_algo/_meta/_get_ingest_capacity.py <==
import typing


def get_ingest_capacity(surface_size: int) -> typing.Optional[int]:
    """How many data item ingestions does this algorithm support?

    Returns None if the number of supported ingestions cannot be represented
    (e.g., unlimited).

    See Also
    --------
    has_ingest_capacity : Does this algorithm have the capacity to ingest `n`
    data items?
    """
    surface_size_ok = surface_size.bit_count() == 1 and surface_size > 1
    return 2**surface_size - 1 if surface_size_ok else 0


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/stretched_try_algo/_meta/_has_ingest_capacity.py <==
import math

import opytional as opyt

from ._get_ingest_capacity import get_ingest_capacity


def has_ingest_capacity(surface_size: int, num_ingests: int = 1) -> bool:
    """Does this algorithm have the capacity to ingest `n` data items?

    Parameters
    ----------
    surface_size : int
        The number of buffer sites available.
    num_ingests : int, default 1
        The number of data items hypothetically ingested.

    Returns
    -------
    bool
        True if the algorithm has the capacity to ingest `n` data items.

    See Also
    --------
    get_ingest_capacity : How many data item ingestions does this algorithm
    support?
    """
    assert num_ingests >= 0
    return (
        opyt.or_value(get_ingest_capacity(surface_size), math.inf)
        >= num_ingests
    )


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/stretched_try_algo/_pick_ingest_site.py <==
import warnings

from ....pylib import hanoi
from ..tilted_algo import pick_ingest_site as impl_pick_ingest_site
from ..tilted_algo._impl import get_hanoi_num_reservations
from ._meta import has_ingest_capacity


def pick_ingest_site(
    rank: int,
    surface_size: int,
) -> int:
    """Pick the ingest site on a surface for a given rank.

    This function calculates a ingest site based on the rank and the
    surface size.

    Parameters
    ----------
    rank : int
        The number of time steps elapsed.
    surface_size : int
        The size of the surface on which ingest is to take place.

        Must be even power of two.

    Returns
    -------
    int
        Ingest site within surface.
    """
    if not has_ingest_capacity(surface_size, rank + 1):
        warnings.warn(
            "Rank exceeds ingest capacity. Either surface size is not "
            "supported or too many ingestions have elapsed.",
        )

    num_reservations = get_hanoi_num_reservations(rank, surface_size)

    incidence = hanoi.get_hanoi_value_incidence_at_index(rank)

    if incidence >= num_reservations:
        return surface_size

    res = impl_pick_ingest_site(rank, surface_size)
    assert 0 <= res < surface_size
    return res


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_algo/__init__.py <==
from ._criteria import (
    calc_steady_criterion_exact,
    calc_steady_criterion_lower_bound,
    calc_steady_criterion_upper_bound,
    calc_stretched_criterion_exact,
    calc_stretched_criterion_lower_bound,
    calc_stretched_criterion_upper_bound,
    calc_tilted_criterion_exact,
    calc_tilted_criterion_lower_bound,
    calc_tilted_criterion_upper_bound,
)
from ._enact._pick_ingest_site import pick_ingest_site
from ._meta import get_ingest_capacity, has_ingest_capacity
from ._scry import (
    calc_resident_ingest_rank,
    iter_resident_ingest_ranks,
    iter_retained_ingest_ranks,
)

__all__ = [
    "calc_resident_ingest_rank",
    "calc_steady_criterion_exact",
    "calc_steady_criterion_lower_bound",
    "calc_steady_criterion_upper_bound",
    "calc_stretched_criterion_exact",
    "calc_stretched_criterion_lower_bound",
    "calc_stretched_criterion_upper_bound",
    "calc_tilted_criterion_exact",
    "calc_tilted_criterion_lower_bound",
    "calc_tilted_criterion_upper_bound",
    "get_ingest_capacity",
    "has_ingest_capacity",
    "iter_resident_ingest_ranks",
    "iter_retained_ingest_ranks",
    "pick_ingest_site",
]


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_algo/_criteria/__init__.py <==
from ._calc_steady_criterion_exact import calc_steady_criterion_exact
from ._calc_steady_criterion_lower_bound import (
    calc_steady_criterion_lower_bound,
)
from ._calc_steady_criterion_upper_bound import (
    calc_steady_criterion_upper_bound,
)
from ._calc_stretched_criterion_exact import calc_stretched_criterion_exact
from ._calc_stretched_criterion_lower_bound import (
    calc_stretched_criterion_lower_bound,
)
from ._calc_stretched_criterion_upper_bound import (
    calc_stretched_criterion_upper_bound,
)
from ._calc_tilted_criterion_exact import calc_tilted_criterion_exact
from ._calc_tilted_criterion_lower_bound import (
    calc_tilted_criterion_lower_bound,
)
from ._calc_tilted_criterion_upper_bound import (
    calc_tilted_criterion_upper_bound,
)

__all__ = [
    "calc_steady_criterion_exact",
    "calc_steady_criterion_lower_bound",
    "calc_steady_criterion_upper_bound",
    "calc_stretched_criterion_exact",
    "calc_stretched_criterion_lower_bound",
    "calc_stretched_criterion_upper_bound",
    "calc_tilted_criterion_exact",
    "calc_tilted_criterion_lower_bound",
    "calc_tilted_criterion_upper_bound",
]


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_algo/_criteria/_calc_steady_criterion_exact.py <==
from ....site_selection_criteria import calc_gap_sizes
from .._scry import iter_retained_ingest_ranks


def calc_steady_criterion_exact(
    surface_size: int, num_ingests: int
) -> float:
    assert surface_size > 0
    assert num_ingests >= 0

    gap_sizes = calc_gap_sizes(
        [*iter_retained_ingest_ranks(surface_size, num_ingests)],
        num_ingests,
    )
    assert len(gap_sizes)
    return gap_sizes.max()


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_algo/_criteria/_calc_steady_criterion_lower_bound.py <==
from ....site_selection_bounds import calc_gap_size_lower_bound


def calc_steady_criterion_lower_bound(
    surface_size: int, num_ingests: int
) -> float:
    return calc_gap_size_lower_bound(surface_size, num_ingests)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_algo/_criteria/_calc_steady_criterion_upper_bound.py <==
from ....site_selection_bounds import calc_gap_size_upper_bound


def calc_steady_criterion_upper_bound(
    surface_size: int, num_ingests: int
) -> float:
    return calc_gap_size_upper_bound(surface_size, num_ingests)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_algo/_criteria/_calc_stretched_criterion_exact.py <==
from ....site_selection_criteria import calc_stretched_ratios
from .._scry import iter_retained_ingest_ranks


def calc_stretched_criterion_exact(
    surface_size: int, num_ingests: int
) -> float:
    assert surface_size > 0
    assert num_ingests >= 0

    gap_ratios = calc_stretched_ratios(
        [*iter_retained_ingest_ranks(surface_size, num_ingests)],
        num_ingests,
    )
    assert len(gap_ratios)
    return gap_ratios.max()


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_algo/_criteria/_calc_stretched_criterion_lower_bound.py <==
from ....site_selection_bounds import calc_stretched_ratio_lower_bound


def calc_stretched_criterion_lower_bound(
    surface_size: int, num_ingests: int
) -> float:
    return calc_stretched_ratio_lower_bound(surface_size, num_ingests)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_algo/_criteria/_calc_stretched_criterion_upper_bound.py <==
from ....site_selection_bounds import calc_stretched_ratio_upper_bound


def calc_stretched_criterion_upper_bound(
    surface_size: int, num_ingests: int
) -> float:
    return calc_stretched_ratio_upper_bound(surface_size, num_ingests)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_algo/_criteria/_calc_tilted_criterion_exact.py <==
from ....site_selection_criteria import calc_tilted_ratios
from .._scry import iter_retained_ingest_ranks


def calc_tilted_criterion_exact(
    surface_size: int, num_ingests: int
) -> float:
    assert surface_size > 0
    assert num_ingests >= 0

    gap_ratios = calc_tilted_ratios(
        [*iter_retained_ingest_ranks(surface_size, num_ingests)],
        num_ingests,
    )
    assert len(gap_ratios)
    return gap_ratios.max()


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_algo/_criteria/_calc_tilted_criterion_lower_bound.py <==
from ....site_selection_bounds import calc_tilted_ratio_lower_bound


def calc_tilted_criterion_lower_bound(
    surface_size: int, num_ingests: int
) -> float:
    return calc_tilted_ratio_lower_bound(surface_size, num_ingests)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_algo/_criteria/_calc_tilted_criterion_upper_bound.py <==
from .._impl._get_global_epoch import (
    _get_global_shifted_epoch,
    _get_global_shifted_mini_epoch,
)


def calc_tilted_criterion_upper_bound(
    surface_size: int, num_ingests: int
) -> float:
    assert surface_size > 0
    assert num_ingests >= 0
    if num_ingests <= surface_size:
        return 0

    assert num_ingests
    rank = num_ingests - 1
    mini_epoch = _get_global_shifted_mini_epoch(rank, surface_size)
    meta_epoch = _get_global_shifted_epoch(rank, surface_size)

    tight_exp = -min(
        meta_epoch - (surface_size.bit_length() - 1) + 1,
        0,
    )
    tight_bound = 1 / (2**tight_exp - 0.5)

    approx_inverse1 = max(
        0.5 * surface_size / (mini_epoch + surface_size.bit_length()),
        1,
    )
    approx_bound1 = 1 / (approx_inverse1 - 0.5)

    approx_inverse2 = max(
        0.25 * surface_size / mini_epoch,
        1,
    )
    approx_bound2 = 1 / (approx_inverse2 - 0.5)

    return min(  # return tightest bound
        tight_bound,
        approx_bound1,
        approx_bound2,
    )


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_algo/_enact/_pick_ingest_site.py <==
import warnings

from .....pylib import fast_pow2_mod, hanoi
from .._impl import (
    get_hanoi_num_reservations,
    get_reservation_position_logical,
)
from .._meta import has_ingest_capacity


def pick_ingest_site(
    rank: int,
    surface_size: int,
) -> int:
    """Pick the ingest site on a surface for a given rank.

    This function calculates a ingest site based on the rank and the
    surface size.

    Parameters
    ----------
    rank : int
        The number of time steps elapsed.
    surface_size : int
        The size of the surface on which ingest is to take place.

        Must be even power of two.

    Returns
    -------
    int
        Ingest site within surface.
    """
    if not has_ingest_capacity(surface_size, rank + 1):
        warnings.warn(
            "Rank exceeds ingest capacity. Either surface size is not "
            "supported or too many ingestions have elapsed.",
        )

    num_reservations = get_hanoi_num_reservations(rank, surface_size)

    incidence = hanoi.get_hanoi_value_incidence_at_index(rank)
    hanoi_value = hanoi.get_hanoi_value_at_index(rank)

    reservation = fast_pow2_mod(incidence, num_reservations)
    res = (
        get_reservation_position_logical(reservation, surface_size)
        + hanoi_value
    )

    assert 0 <= res < surface_size
    return res


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_algo/_impl/__init__.py <==
from ._calc_hanoi_invasion_rank import calc_hanoi_invasion_rank
from ._calc_invading_hanoi_value import calc_invading_hanoi_value
from ._calc_resident_hanoi_value import calc_resident_hanoi_value
from ._get_epoch_rank import get_epoch_rank
from ._get_global_epoch import get_global_epoch
from ._get_global_num_reservations import (
    get_global_num_reservations,
    get_global_num_reservations_at_epoch,
)
from ._get_grip_reservation_index_logical import (
    get_grip_reservation_index_logical,
    get_grip_reservation_index_logical_at_epoch,
)
from ._get_grip_reservation_index_physical import (
    get_grip_reservation_index_physical,
    get_grip_reservation_index_physical_at_epoch,
)
from ._get_hanoi_num_reservations import get_hanoi_num_reservations
from ._get_reservation_position_logical import get_reservation_position_logical
from ._get_reservation_position_physical import (
    get_reservation_position_physical,
)
from ._get_reservation_width_physical import get_reservation_width_physical
from ._get_site_genesis_reservation_index_physical import (
    get_site_genesis_reservation_index_physical,
)
from ._get_site_hanoi_value_assigned import get_site_hanoi_value_assigned
from ._get_site_reservation_index_logical import (
    get_site_reservation_index_logical,
    get_site_reservation_index_logical_at_epoch,
)
from ._get_site_reservation_index_physical import (
    get_site_reservation_index_physical,
    get_site_reservation_index_physical_at_epoch,
)

__all__ = [
    "calc_hanoi_invasion_rank",
    "calc_invading_hanoi_value",
    "calc_resident_hanoi_value",
    "get_epoch_rank",
    "get_global_epoch",
    "get_global_num_reservations",
    "get_global_num_reservations_at_epoch",
    "get_grip_reservation_index_logical",
    "get_grip_reservation_index_logical_at_epoch",
    "get_grip_reservation_index_physical",
    "get_grip_reservation_index_physical_at_epoch",
    "get_hanoi_num_reservations",
    "get_reservation_position_logical",
    "get_reservation_position_physical",
    "get_reservation_width_physical",
    "get_site_hanoi_value_assigned",
    "get_site_genesis_reservation_index_physical",
    "get_site_reservation_index_logical",
    "get_site_reservation_index_logical_at_epoch",
    "get_site_reservation_index_physical",
    "get_site_reservation_index_physical_at_epoch",
]


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_algo/_impl/_calc_hanoi_invasion_rank.py <==
from .....pylib import hanoi
from ._calc_invading_hanoi_value import calc_invading_hanoi_value


def calc_hanoi_invasion_rank(
    hanoi_value: int, epoch: int, surface_size: int
) -> int:
    """At the rank will the reservation for `hanoi_value` be shrunk?"""
    invader = calc_invading_hanoi_value(hanoi_value, epoch, surface_size)
    return hanoi.get_hanoi_value_index_offset(invader)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_algo/_impl/_calc_invading_hanoi_value.py <==
from .....pylib import oeis


def calc_invading_hanoi_value(
    hanoi_value: int, epoch: int, surface_size: int
) -> int:
    """At the first incidence of what hanoi value will the reservation
    be shrunk?"""
    assert epoch > 0  # no invasions in zeroth epoch
    assert surface_size.bit_count() == 1  # power of 2

    base_hanoi = surface_size.bit_length() - 1
    reservation0_begin = base_hanoi + oeis.get_a000295_value_at_index(epoch - 1)

    return reservation0_begin + hanoi_value


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_algo/_impl/_calc_resident_hanoi_value.py <==
import typing

from .....pylib import fast_pow2_mod, hanoi
from ._get_epoch_rank import get_epoch_rank
from ._get_global_epoch import get_global_epoch
from ._get_global_num_reservations import get_global_num_reservations_at_epoch
from ._get_grip_reservation_index_logical import (
    get_grip_reservation_index_logical_at_epoch,
)
from ._get_site_genesis_reservation_index_physical import (
    get_site_genesis_reservation_index_physical,
)
from ._get_site_hanoi_value_assigned import get_site_hanoi_value_assigned


def calc_resident_hanoi_value(
    site: int,
    surface_size: int,
    num_ingests: int,
    grip: typing.Optional[int] = None,
    _recursion_depth: int = 0,  # only for debugging/validation
) -> int:
    """When `num_ingests` ingest cycles have elapsed, what is the
    hanoi value of the stratum resident at site `site`?

    "grip" stands for genesis reservation index physical of a site.

    Implementation detail for `calc_resident_ingest_rank`.

    Returns 0 if the resident stratum traces back to original randomization of
    the surface prior to any algorithm-determined stratum ingests.
    """

    assert _recursion_depth <= 1  # should recurse at most once

    if grip is None:
        grip = get_site_genesis_reservation_index_physical(site, surface_size)

    if num_ingests == 0:
        return 0
    rank = num_ingests - 1
    epoch = get_global_epoch(rank, surface_size)
    epoch_rank = get_epoch_rank(epoch, surface_size)

    num_reservations = get_global_num_reservations_at_epoch(epoch, surface_size)
    reservation = get_grip_reservation_index_logical_at_epoch(
        grip, epoch, surface_size
    )
    ansatz_hanoi = get_site_hanoi_value_assigned(
        site, rank, surface_size, grip=grip
    )
    num_seen = hanoi.get_incidence_count_of_hanoi_value_through_index(
        ansatz_hanoi, rank
    )

    epoch_incidence_count = (
        hanoi.get_incidence_count_of_hanoi_value_through_index(
            ansatz_hanoi, epoch_rank - 1
        )
        if epoch_rank  # special-case zeroth epoch
        else 0
    )
    num_seen_this_epoch = num_seen - epoch_incidence_count
    epoch_offset = fast_pow2_mod(epoch_incidence_count, num_reservations)

    assert num_seen_this_epoch >= 0

    if reservation >= epoch_offset + num_seen_this_epoch:
        # handle case where the assigned hanoi value has not yet been ingested
        return (
            calc_resident_hanoi_value(
                site,
                surface_size,
                epoch_rank,
                grip=grip,
                _recursion_depth=_recursion_depth + 1,
            )
            if epoch_rank  # special-case zeroth epoch
            else 0
        )

    return ansatz_hanoi


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_algo/_impl/_get_epoch_rank.py <==
from .....pylib import hanoi, oeis


def get_epoch_rank(epoch: int, surface_size: int) -> int:
    """At what rank does the reservation-halving epoch `epoch` begin?"""
    assert surface_size.bit_count() == 1  # power of 2
    assert 0 <= epoch <= surface_size.bit_length() - 2

    if epoch == 0:
        return 0

    base_hanoi = surface_size.bit_length() - 1
    offset = oeis.get_a000295_value_at_index(epoch - 1)
    max_hanoi = base_hanoi + offset

    return hanoi.get_hanoi_value_index_offset(max_hanoi)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_algo/_impl/_get_global_epoch.py <==
from .....pylib import hanoi, oeis


def _get_global_shifted_mini_epoch(rank: int, surface_size: int) -> int:
    """A.k.a., "epoch" in writeup."""
    return max(
        rank.bit_length() - surface_size.bit_length() + 1,
        0,
    )


def _get_global_shifted_epoch(rank: int, surface_size: int) -> int:
    """A.k.a., "meta-epoch" in writeup."""
    mini_epoch = _get_global_shifted_mini_epoch(rank, surface_size)
    # 0 if mini_epoch == 0, else oeis index
    meta_epoch = mini_epoch and oeis.get_a000325_index_of_value(mini_epoch)
    assert (mini_epoch == 0) == (meta_epoch == 0)
    assert (mini_epoch == 1) == (meta_epoch == 1)
    assert (2 <= mini_epoch < 5) == (meta_epoch == 2)
    return meta_epoch


def _get_global_epoch_slow(rank: int, surface_size: int) -> int:
    """Principle-based calculation of the epoch."""
    max_hanoi = hanoi.get_max_hanoi_value_through_index(rank)
    base_hanoi = surface_size.bit_length() - 1
    if max_hanoi < base_hanoi:
        return 0
    else:
        assert max_hanoi - base_hanoi >= 0
        return min(
            oeis.get_a000295_index_of_value(max_hanoi - base_hanoi) + 1,
            surface_size.bit_length() - 2,
        )


def get_global_epoch(rank: int, surface_size: int) -> int:
    """Return the reservation-halving epoch of the given rank.

    Rank zero is at 0th epoch. Epochs count up with each reservation count
    halving.

    Note: uses original, unshifted definition of epoch.
    """
    assert surface_size.bit_count() == 1  # power of 2
    fast = min(
        _get_global_shifted_epoch(rank + 1, surface_size),
        surface_size.bit_length() - 2,
    )  # rank + 1 and min correction are due to unshifted epoch definition

    assert fast == _get_global_epoch_slow(rank, surface_size)
    return fast


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_algo/_impl/_get_global_num_reservations.py <==
from ._get_global_epoch import get_global_epoch


def get_global_num_reservations(rank: int, surface_size: int) -> int:
    """Return the number of global-level reservations at the given rank."""
    epoch = get_global_epoch(rank, surface_size)
    return get_global_num_reservations_at_epoch(epoch, surface_size)


def get_global_num_reservations_at_epoch(epoch: int, surface_size: int) -> int:
    assert surface_size.bit_count() == 1  # power of 2
    return surface_size >> (1 + epoch)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_algo/_impl/_get_grip_reservation_index_logical.py <==
from .....pylib import longevity_ordering_naive as lon
from ._get_global_epoch import get_global_epoch
from ._get_global_num_reservations import get_global_num_reservations_at_epoch
from ._get_grip_reservation_index_physical import (
    get_grip_reservation_index_physical_at_epoch,
)


def get_grip_reservation_index_logical(
    grip: int,
    rank: int,
    surface_size: int,
) -> int:
    """Get the logical (persistence order) index of the grip's reservation at
    rank r.

    "grip" stands for genesis reservation index physical of a site.

    Does not take into account incidence-level runging (i.e., sweep over time
    as new reservation grows).
    """
    epoch = get_global_epoch(rank, surface_size)
    return get_grip_reservation_index_logical_at_epoch(
        grip, epoch, surface_size
    )


def get_grip_reservation_index_logical_at_epoch(
    grip: int,
    epoch: int,
    surface_size: int,
) -> int:
    """Get the logical (persistence order) index of the grip's reservation at
    epoch e.

    "grip" stands for genesis reservation index physical of a site.

    Does not take into account incidence-level runging (i.e., sweep over time
    as new reservation grows).
    """
    physical_idx = get_grip_reservation_index_physical_at_epoch(
        grip, epoch, surface_size
    )
    num_reservations = get_global_num_reservations_at_epoch(epoch, surface_size)
    res = lon.get_longevity_index_of_mapped_position(
        physical_idx, num_reservations
    )
    assert 0 <= res < num_reservations
    return res


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_algo/_impl/_get_grip_reservation_index_physical.py <==
from .....pylib import fast_pow2_divide
from ._get_global_epoch import get_global_epoch


def get_grip_reservation_index_physical(
    grip: int,
    rank: int,
    surface_size: int,
) -> int:
    """Get the physical index of the grip's reservation at rank r.

    "grip" stands for genesis reservation index physical of a site.

    Physical in the sense of as laid out on the surface from left to right.

    Does not take into account incidence-level runging (i.e., sweep over time
    as new reservation grows).
    """
    epoch = get_global_epoch(rank, surface_size)
    return get_grip_reservation_index_physical_at_epoch(
        grip, epoch, surface_size
    )


def get_grip_reservation_index_physical_at_epoch(
    grip: int,
    epoch: int,
    surface_size: int,
) -> int:
    """Get the physical index of the grip's reservation at epoch e.

    "grip" stands for genesis reservation index physical.

    Physical in the sense of as laid out on the surface from left to right.

    Does not take into account incidence-level runging (i.e., sweep over time
    as new reservation grows).
    """
    assert surface_size.bit_count() == 1  # power of 2
    assert 0 <= grip < surface_size // 2
    assert epoch >= 0

    ansatz = grip
    return fast_pow2_divide(ansatz, 1 << epoch)  # equiv 2 ** epoch


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_algo/_impl/_get_hanoi_num_reservations.py <==
import typing

from .....pylib import hanoi
from ._get_global_epoch import get_global_epoch
from ._get_global_num_reservations import get_global_num_reservations
from ._get_reservation_position_physical import (
    get_reservation_position_physical,
)


def get_hanoi_num_reservations(
    rank: int, surface_size: int, hanoi_value: typing.Optional[int] = None
) -> int:
    """Return the number of reservations remaining at the given rank.

    Either the current global-level reservation count, or double it if the
    hanoi value is uninvaded."""
    epoch = get_global_epoch(rank, surface_size)
    grc = get_global_num_reservations(rank, surface_size)

    if epoch == 0:
        return grc

    if hanoi_value is None:
        hanoi_value = hanoi.get_hanoi_value_at_index(rank)
    max_uninvaded = (1 << epoch) - 2  # 0, 2, 6, 14, ...
    assert max_uninvaded >= 0
    if hanoi_value > max_uninvaded:
        return grc

    reservation0_at = hanoi.get_max_hanoi_value_through_index(rank)
    assert epoch > 0
    idx = 1 << (epoch - 1)  # 1, 2, 4, 8, ...
    assert idx > 0
    reservation0_begin = (
        # -1 undoes correction for extra reservation 0 slot
        get_reservation_position_physical(idx, surface_size)
        - 1
    )
    reservation0_progress = reservation0_at - reservation0_begin
    if hanoi_value <= reservation0_progress:
        return grc

    return 2 * grc


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_algo/_impl/_get_reservation_position_logical.py <==
from .....pylib import longevity_ordering_naive as lon
from ._get_reservation_position_physical import (
    get_reservation_position_physical,
)


def get_reservation_position_logical(
    reservation: int, surface_size: int
) -> int:
    """Return the zeroth site of the given reservation, indexed in logical
    order (persistence order)."""
    assert surface_size.bit_count() == 1  # power of 2
    num_reservations = surface_size >> 1
    physical_reservation = lon.get_longevity_mapped_position_of_index(
        reservation, num_reservations
    )
    return get_reservation_position_physical(physical_reservation, surface_size)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_algo/_impl/_get_reservation_position_physical.py <==
from .....pylib import oeis


def get_reservation_position_physical(
    reservation: int, surface_size: int
) -> int:
    """Return the zeroth site of the given reservation, indexed in physical
    order at rank 0."""
    assert surface_size.bit_count() == 1  # power of 2
    assert 0 <= reservation < surface_size // 2 or surface_size <= 2

    if reservation == 0:  # special case
        return 0

    base = 2 * reservation

    # don't remember why isn't >>1 (halve)...
    last_reservation = (surface_size << 1) - 1
    offset = oeis.get_a048881_value_at_index(last_reservation - reservation)

    # make first reservation one site longer, to fix elimination order with
    # layering (i.e., delays invasion so that oldest values for a hanoi value
    # are invaded into
    layering_correction = bool(reservation)

    return base + offset - 2 + layering_correction


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_algo/_impl/_get_reservation_width_physical.py <==
from .....pylib import hanoi


def get_reservation_width_physical(reservation: int, surface_size: int) -> int:
    """Return the number of sites in the the given reservation, indexed in
    physical order at rank 0."""
    assert surface_size.bit_count() == 1  # power of 2
    assert 0 <= reservation < surface_size // 2 or surface_size <= 2

    last_reservation = (surface_size >> 1) - 1
    from_right = last_reservation - reservation
    assert 0 <= from_right < (surface_size >> 1)

    # make first reservation one site longer, to fix elimination order with
    # layering (i.e., delays invasion so that oldest values for a hanoi value
    # are invaded into
    layering_correction = reservation == 0

    return hanoi.get_hanoi_value_at_index(from_right) + 1 + layering_correction


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_algo/_impl/_get_site_genesis_reservation_index_physical.py <==
from .....pylib import hanoi, oeis
from ._get_global_num_reservations import get_global_num_reservations
from ._get_reservation_position_physical import (
    get_reservation_position_physical,
)


def get_site_genesis_reservation_index_physical(
    site: int,
    surface_size: int,
) -> int:
    """Get the physical index of the site's reservation at rank 0.

    Physical in the sense of as laid out on the surface from left to right.

    Does not take into account incidence-level runging (i.e., sweep over time
    as new reservation grows).
    """
    assert surface_size.bit_count() == 1  # power of 2
    assert 0 <= site < surface_size

    r0_size = (
        # -1 excludes extra slot in reservation 0
        get_reservation_position_physical(1, surface_size)
        - 1
    )
    base_index = hanoi.get_hanoi_value_index_offset(r0_size)
    base_value = oeis.get_a005187_value_at_index(base_index)

    lookup_value = site + base_value
    res = oeis.get_a005187_index_of_value(lookup_value) - base_index
    assert 0 <= res < get_global_num_reservations(0, surface_size)
    return res


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_algo/_impl/_get_site_hanoi_value_assigned.py <==
import typing

from ._get_grip_reservation_index_logical import (
    get_grip_reservation_index_logical,
)
from ._get_reservation_position_logical import get_reservation_position_logical
from ._get_site_genesis_reservation_index_physical import (
    get_site_genesis_reservation_index_physical,
)


def get_site_hanoi_value_assigned(
    site: int, rank: int, surface_size: int, grip: typing.Optional[int] = None
) -> int:
    """Get the Hanoi value assigned to a site at current epoch.

    "grip" stands for genesis reservation index physical of a site.

    Does not take into account incidence-level runging (i.e., sweep over time
    as new reservation grows).
    """
    if grip is None:
        grip = get_site_genesis_reservation_index_physical(site, surface_size)

    reservation_idx = get_grip_reservation_index_logical(
        grip, rank, surface_size
    )
    res = site - get_reservation_position_logical(reservation_idx, surface_size)
    assert 0 <= res
    return res


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_algo/_impl/_get_site_reservation_index_logical.py <==
from ._get_grip_reservation_index_logical import (
    get_grip_reservation_index_logical,
    get_grip_reservation_index_logical_at_epoch,
)
from ._get_site_genesis_reservation_index_physical import (
    get_site_genesis_reservation_index_physical,
)


def get_site_reservation_index_logical(
    site: int,
    rank: int,
    surface_size: int,
) -> int:
    """Get the logical (persistence order) index of the site's reservation at
    rank r.

    Does not take into account incidence-level runging (i.e., sweep over time
    as new reservation grows).
    """
    grip = get_site_genesis_reservation_index_physical(site, surface_size)
    return get_grip_reservation_index_logical(grip, rank, surface_size)


def get_site_reservation_index_logical_at_epoch(
    site: int,
    epoch: int,
    surface_size: int,
) -> int:
    """Get the logical (persistence order) index of the site's reservation at
    epoch e.

    Does not take into account incidence-level runging (i.e., sweep over time
    as new reservation grows).
    """
    grip = get_site_genesis_reservation_index_physical(site, surface_size)
    return get_grip_reservation_index_logical_at_epoch(
        grip, epoch, surface_size
    )


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_algo/_impl/_get_site_reservation_index_physical.py <==
from ._get_grip_reservation_index_physical import (
    get_grip_reservation_index_physical,
    get_grip_reservation_index_physical_at_epoch,
)
from ._get_site_genesis_reservation_index_physical import (
    get_site_genesis_reservation_index_physical,
)


def get_site_reservation_index_physical(
    site: int,
    rank: int,
    surface_size: int,
) -> int:
    """Get the physical index of the site's reservation at rank r.

    Physical in the sense of as laid out on the surface from left to right.

    Does not take into account incidence-level runging (i.e., sweep over time
    as new reservation grows).
    """
    grip = get_site_genesis_reservation_index_physical(site, surface_size)
    return get_grip_reservation_index_physical(grip, rank, surface_size)


def get_site_reservation_index_physical_at_epoch(
    site: int,
    epoch: int,
    surface_size: int,
) -> int:
    """Get the physical index of the site's reservation at epoch e.

    Physical in the sense of as laid out on the surface from left to right.

    Does not take into account incidence-level runging (i.e., sweep over time
    as new reservation grows).
    """
    grip = get_site_genesis_reservation_index_physical(site, surface_size)
    return get_grip_reservation_index_physical_at_epoch(
        grip, epoch, surface_size
    )


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_algo/_meta/__init__.py <==
from ._get_ingest_capacity import get_ingest_capacity
from ._has_ingest_capacity import has_ingest_capacity

__all__ = [
    "get_ingest_capacity",
    "has_ingest_capacity",
]


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_algo/_meta/_get_ingest_capacity.py <==
import typing


def get_ingest_capacity(surface_size: int) -> typing.Optional[int]:
    """How many data item ingestions does this algorithm support?

    Returns None if the number of supported ingestions cannot be represented
    (e.g., unlimited).

    See Also
    --------
    has_ingest_capacity : Does this algorithm have the capacity to ingest `n`
    data items?
    """
    surface_size_ok = surface_size.bit_count() == 1 and surface_size > 1
    # -1 is due to current implementation w/ unshifted epoch definition
    return 2**surface_size - 1 if surface_size_ok else 0


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_algo/_meta/_has_ingest_capacity.py <==
import math

import opytional as opyt

from ._get_ingest_capacity import get_ingest_capacity


def has_ingest_capacity(surface_size: int, num_ingests: int = 1) -> bool:
    """Does this algorithm have the capacity to ingest `n` data items?

    Parameters
    ----------
    surface_size : int
        The number of buffer sites available.
    num_ingests : int, default 1
        The number of data items hypothetically ingested.

    Returns
    -------
    bool
        True if the algorithm has the capacity to ingest `n` data items.

    See Also
    --------
    get_ingest_capacity : How many data item ingestions does this algorithm
    support?
    """
    assert num_ingests >= 0
    return (
        opyt.or_value(get_ingest_capacity(surface_size), math.inf)
        >= num_ingests
    )


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_algo/_scry/__init__.py <==
from ._calc_resident_ingest_rank import calc_resident_ingest_rank
from ._iter_resident_ingest_ranks import iter_resident_ingest_ranks
from ._iter_retained_ingest_ranks import iter_retained_ingest_ranks

__all__ = [
    "calc_resident_ingest_rank",
    "iter_resident_ingest_ranks",
    "iter_retained_ingest_ranks",
]


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_algo/_scry/_calc_resident_ingest_rank.py <==
import typing
import warnings

from .....pylib import fast_pow2_mod, hanoi
from .._impl import (
    calc_hanoi_invasion_rank,
    calc_resident_hanoi_value,
    get_epoch_rank,
    get_global_epoch,
    get_global_num_reservations,
    get_grip_reservation_index_logical,
    get_grip_reservation_index_logical_at_epoch,
    get_hanoi_num_reservations,
    get_site_genesis_reservation_index_physical,
    get_site_hanoi_value_assigned,
)
from .._meta import has_ingest_capacity


def calc_resident_ingest_rank(
    site: int,
    surface_size: int,
    num_ingests: int,
    grip: typing.Optional[int] = None,
    _recursion_depth: int = 0,  # for debugging only
) -> int:
    """When `num_ingests` ingest cycles have elapsed, what is the
    ingest rank of the stratum resident at site `site`?

    "grip" stands for genesis reservation index physical of a site. This
    argument may be passed optionally, as an optimization --- i.e., when
    calling via `iter_resident_ingest_ranks`.

    Somewhat (conceptually) inverse to `pick_ingest_site`.

    Returns 0 if the resident stratum traces back to original randomization of
    the surface prior to any algorithm-determined stratum ingests.
    """
    if not has_ingest_capacity(surface_size, num_ingests):
        warnings.warn(
            "Num ingests exceed capacity. Either surface size is not "
            "supported or too many ingestions have elapsed.",
        )
    assert _recursion_depth < 2

    if num_ingests == 0:
        return 0
    rank = num_ingests - 1

    if grip is None:
        grip = get_site_genesis_reservation_index_physical(site, surface_size)

    actual_hanoi_value = calc_resident_hanoi_value(
        site, surface_size, num_ingests, grip=grip
    )
    if actual_hanoi_value == get_site_hanoi_value_assigned(
        site, rank, surface_size, grip=grip
    ):
        # case where this epoch's invading hanoi value is already present
        return _calc_resident_rank_nonstale_case(
            grip, rank, surface_size, actual_hanoi_value
        )
    elif actual_hanoi_value == 0 and rank < surface_size - 1:
        # not-yet-ingested-to case
        return 0
    else:
        # case where this epoch's invading hanoi value is not yet present
        return _calc_resident_rank_stale_case(
            site, rank, surface_size, actual_hanoi_value, grip, _recursion_depth
        )


def _calc_rank_from_incidence(
    hanoi_value: int,
    reservation: int,
    num_reservations: int,
    rank: int,
) -> int:
    """Calculate the rank of a site based on the incidence of the hanoi value
    located there."""
    assert reservation < num_reservations

    incidence_seen = (
        hanoi.get_incidence_count_of_hanoi_value_through_index(
            hanoi_value, rank
        )
        - 1
    )
    assert incidence_seen >= 0

    if incidence_seen < reservation:  # reservation has not yet been reached
        return 0  # uningested-into case

    # find last incidence at reservation, modulo num_reservations
    site_incidence = (
        incidence_seen
        - fast_pow2_mod(incidence_seen, num_reservations)
        + reservation
    )
    if site_incidence > incidence_seen:  # if needed, trim back below num seen
        site_incidence -= num_reservations
    assert 0 <= site_incidence
    assert site_incidence <= incidence_seen

    incidence_rank = hanoi.get_index_of_hanoi_value_nth_incidence(
        hanoi_value, site_incidence
    )
    assert 0 <= incidence_rank <= rank
    return incidence_rank


def _get_epoch_rank_incl_invasion(hanoi_value, rank, surface_size):
    """Get rank of previous epoch, taking invasion of focal hanoi value
    also as an epoch transition."""
    epoch = get_global_epoch(rank, surface_size)
    if epoch == 0:  # cannot he invaded during epoch 0
        return 0

    # handle invasion of focal hanoi value, if necessary
    invasion_rank = calc_hanoi_invasion_rank(hanoi_value, epoch, surface_size)
    if invasion_rank <= rank:
        return invasion_rank

    # usual epoch turnover case
    epoch_rank = get_epoch_rank(epoch, surface_size)
    assert epoch_rank <= rank
    return epoch_rank


def _get_cur_epoch_hanoi_count(
    hanoi_value: int, rank: int, surface_size: int
) -> int:
    """How many instances of the focal hanoi value have been ingested during
    the current epoch?"""
    epoch_rank = _get_epoch_rank_incl_invasion(hanoi_value, rank, surface_size)
    incidence_diff = hanoi.get_incidence_count_of_hanoi_value_through_index(
        hanoi_value, rank
    ) - hanoi.get_incidence_count_of_hanoi_value_through_index(
        hanoi_value, epoch_rank
    )
    assert incidence_diff >= 0
    return incidence_diff


def _calc_resident_rank_nonstale_case(
    grip: int, rank: int, surface_size: int, hanoi_value: int
) -> int:
    """Implementation detail for case where ranks with this epoch's hanoi value
    are in place at site."""
    reservation = get_grip_reservation_index_logical(grip, rank, surface_size)
    num_reservations = get_hanoi_num_reservations(
        rank, surface_size, hanoi_value
    )
    assert reservation < num_reservations

    cehc = _get_cur_epoch_hanoi_count(hanoi_value, rank, surface_size)
    prev_epoch_rank = (
        _get_epoch_rank_incl_invasion(hanoi_value, rank, surface_size) - 1
    )
    if cehc <= reservation and prev_epoch_rank >= 0:
        # hanoi value has not yet reached reservation in current epoch,
        # set num_reservations as prev epoch
        num_reservations = get_hanoi_num_reservations(
            prev_epoch_rank, surface_size, hanoi_value
        )

    return _calc_rank_from_incidence(
        hanoi_value, reservation, num_reservations, rank
    )


def _calc_resident_rank_stale_case(
    site: int,
    rank: int,
    surface_size: int,
    hanoi_value: int,
    grip: int,
    _recursion_depth: int,  # just for debugging
) -> int:
    """Implementation detail for case where ranks with this epoch's hanoi value
    are not yet in place at site."""
    assert _recursion_depth < 2

    # if invaded, go back to right before invasion
    epoch = get_global_epoch(rank, surface_size)
    invasion_rank = calc_hanoi_invasion_rank(hanoi_value, epoch, surface_size)
    if invasion_rank <= rank:
        return calc_resident_ingest_rank(  # recurse to main func
            site,
            surface_size,
            invasion_rank,  # +1/-1 cancel out
            grip=grip,
            _recursion_depth=_recursion_depth + 1,
        )

    # if haven't reached reservation during current epoch
    reservation = get_grip_reservation_index_logical(
        grip,
        rank,
        surface_size,
    )
    cehc = _get_cur_epoch_hanoi_count(hanoi_value, rank, surface_size)
    if cehc <= reservation:
        assert epoch
        return calc_resident_ingest_rank(  # recurse to main func
            site,
            surface_size,
            get_epoch_rank(epoch, surface_size),  # +1/-1 cancel out
            grip=grip,
            _recursion_depth=_recursion_depth + 1,
        )

    # naive case
    assert epoch
    # because stale and not-yet-invaded, has doubled reservation count still
    num_reservations = 2 * get_global_num_reservations(rank, surface_size)
    reservation = get_grip_reservation_index_logical_at_epoch(
        grip, epoch - 1, surface_size
    )
    assert reservation < num_reservations

    return _calc_rank_from_incidence(
        hanoi_value, reservation, num_reservations, rank
    )


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_algo/_scry/_iter_resident_ingest_ranks.py <==
import itertools as it
import typing

from .._impl import get_reservation_width_physical
from ._calc_resident_ingest_rank import calc_resident_ingest_rank


def iter_resident_ingest_ranks(
    surface_size: int, num_ingests: int
) -> typing.Iterable[int]:
    """When `num_ingests` ingest cycles have elapsed, what is the
    ingest rank of the stratum resident at each site?

    Yields ingest ranks in order of site index, from site 0 up to site
    `surface_size`. Returns 0 if the resident stratum traces back to original
    randomization of the surface prior to any algorithm-determined stratum
    ingests.

    Somewhat (conceptually) inverse to `pick_ingest_site`.
    """
    num_reservations = surface_size >> 1

    site_counter = it.count()
    for reservation in range(num_reservations):
        width = get_reservation_width_physical(reservation, surface_size)
        for site in it.islice(site_counter, width):
            yield calc_resident_ingest_rank(
                site, surface_size, num_ingests, grip=reservation
            )

    assert next(site_counter) == surface_size


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_algo/_scry/_iter_retained_ingest_ranks.py <==
import typing
import warnings

from .._meta import has_ingest_capacity
from ._iter_resident_ingest_ranks import iter_resident_ingest_ranks


def iter_retained_ingest_ranks(
    surface_size: int, num_ingests: int
) -> typing.Iterator[int]:
    """Iterate over retained ingest ranks.

    Differs from `iter_resident_ingest_ranks` in that it excludes surface
    sites that have not yet been explicitly written to.

    Parameters
    ----------
    surface_size : int
        The size of the surface, must be positive power of 2.
    num_ingests : int
        The number of data items that have been ingested, must be non-negative.

    Yields
    ------
    int
        The next retained ingest rank.
    """
    if not has_ingest_capacity(surface_size, num_ingests):
        warnings.warn(
            "Num ingests exceed capacity. Either surface size is not "
            "supported or too many ingestions have elapsed.",
        )
    yield from (
        iter_resident_ingest_ranks(surface_size, num_ingests)
        if num_ingests > surface_size
        else range(num_ingests)
    )


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_hadamard_order_site_rungs_algo/__init__.py <==
"""Transplanted from
`05-fractional-incrementing-incidence-reservation-surface-with-safety-aligned-transition.ipynb`"""

from ._enact import pick_ingest_site
from ._scry import calc_resident_ingest_rank, iter_resident_ingest_ranks

__all__ = [
    "calc_resident_ingest_rank",
    "iter_resident_ingest_ranks",
    "pick_ingest_site",
]


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_hadamard_order_site_rungs_algo/_enact/__init__.py <==
from ._pick_ingest_site import pick_ingest_site

__all__ = [
    "pick_ingest_site",
]


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_hadamard_order_site_rungs_algo/_enact/_pick_ingest_site.py <==
import warnings

from .....pylib import bit_ceil, hanoi
from .....pylib import longevity_ordering_descending as hadamard_order
from .._impl import get_num_reservations_provided, get_surface_rank_capacity


def pick_ingest_site(rank: int, surface_size: int) -> int:
    warnings.warn(
        "This implementation is known flawed, "
        "see https://github.com/mmore500/hstrat-surface-concept/issues/5 "
        "and https://github.com/mmore500/hstrat-surface-concept/pull/6. "
        "Prefer alternate 'eulerian' tilted implementation."
    )

    if rank > get_surface_rank_capacity(surface_size):
        raise ValueError(
            f"{surface_size}-bit surface only valid "
            "through rank <= {get_surface_rank_capacity(surface_size)}, "
            f"rank {rank} was requested"
        )

    within_reservation_offset = hanoi.get_hanoi_value_at_index(rank)

    num_incidence_reservations = get_num_reservations_provided(
        within_reservation_offset, surface_size, rank
    )

    reservation_index = (
        hanoi.get_hanoi_value_incidence_at_index(rank)
        % num_incidence_reservations
    )

    longevity_ordered_reservation_position = (
        # this is more correct in a theoretical sense, and does have some effect
        # but actual functional improvements relative to simpler naive/alternating
        # should be tested; it may not be worth the extra complexity
        hadamard_order.get_longevity_mapped_position_of_index(
            reservation_index,
            surface_size,
        )
    )
    if reservation_index == 0:
        assert longevity_ordered_reservation_position == 0
    elif reservation_index == bit_ceil(num_incidence_reservations) - 1:
        assert longevity_ordered_reservation_position == (
            surface_size // bit_ceil(num_incidence_reservations)
        )

    res = longevity_ordered_reservation_position + within_reservation_offset
    if rank == 0:
        assert res == 0, {
            "longevity_ordered_reservation_position": longevity_ordered_reservation_position,
            "reservation_index": reservation_index,
            "surface_size": surface_size,
            "within_reservation_offset": within_reservation_offset,
        }
    assert res < surface_size
    return res


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_hadamard_order_site_rungs_algo/_impl/__init__.py <==
from ._get_fractional_downgrade_num_reservations_provided import (
    get_fractional_downgrade_num_reservations_provided,
)
from ._get_fractional_downgrade_rank import get_fractional_downgrade_rank
from ._get_fractional_downgrade_state import get_fractional_downgrade_state
from ._get_num_incidence_reservations_at_rank import (
    get_num_incidence_reservations_at_rank,
)
from ._get_num_reservations_provided import get_num_reservations_provided
from ._get_num_sites_reserved_per_incidence_at_rank import (
    get_num_sites_reserved_per_incidence_at_rank,
)
from ._get_regime_mx import get_regime_mx
from ._get_regime_num_reservations_available import (
    get_regime_num_reservations_available,
)
from ._get_regime_num_reservations_provided import (
    get_regime_num_reservations_provided,
)
from ._get_regime_reservation_downgrade_rank import (
    get_regime_reservation_downgrade_rank,
)
from ._get_safe_downgrade_rank import get_safe_downgrade_rank
from ._get_surface_rank_capacity import get_surface_rank_capacity
from ._get_upcoming_hanoi_invasion_rank import get_upcoming_hanoi_invasion_rank
from ._get_upcoming_hanoi_invasion_value import (
    get_upcoming_hanoi_invasion_value,
)
from ._has_hanoi_value_filled_first_reservation_layer import (
    has_hanoi_value_filled_first_reservation_layer,
)
from ._is_2x_reservation_eligible import is_2x_reservation_eligible
from ._is_hanoi_invadable_and_uninvaded import is_hanoi_invadable_and_uninvaded
from ._is_hanoi_invaded import is_hanoi_invaded
from ._is_hanoi_invader import is_hanoi_invader
from ._iter_hanoi_invader_values import iter_hanoi_invader_values

__all__ = [
    "get_fractional_downgrade_num_reservations_provided",
    "get_fractional_downgrade_rank",
    "get_fractional_downgrade_state",
    "get_num_incidence_reservations_at_rank",
    "get_num_reservations_provided",
    "get_num_sites_reserved_per_incidence_at_rank",
    "get_regime_mx",
    "get_regime_num_reservations_available",
    "get_regime_num_reservations_provided",
    "get_regime_reservation_downgrade_rank",
    "get_safe_downgrade_rank",
    "get_surface_rank_capacity",
    "get_upcoming_hanoi_invasion_value",
    "get_upcoming_hanoi_invasion_rank",
    "has_hanoi_value_filled_first_reservation_layer",
    "is_2x_reservation_eligible",
    "is_hanoi_invadable_and_uninvaded",
    "is_hanoi_invaded",
    "is_hanoi_invader",
    "iter_hanoi_invader_values",
]


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_hadamard_order_site_rungs_algo/_impl/_get_fractional_downgrade_num_reservations_provided.py <==
import typing

from deprecated.sphinx import deprecated

from ._get_fractional_downgrade_rank import get_fractional_downgrade_rank


@deprecated(
    reason="Needs rename to follow 'site rung' terminology.",
    version="0.0.0",
)
def get_fractional_downgrade_num_reservations_provided(
    hanoi_value: int,
    surface_size: int,
    rank: int,
    fractional_downgrade_state: typing.Dict,
) -> int:
    """How many incidence reservation buffer positions are provided for
    ingests associated with `hanoi_value` at rank `rank` under fractional
    reservation incrementing mode (i.e., a hanoi value's reservations aren't
    simply halved all at once upon invasion)?

    Compares `rank` to result from `get_fractional_downgrade_rank` to apply
    fine timing to current fractional reservation incrementation state."""
    thresh = get_fractional_downgrade_rank(
        hanoi_value,
        surface_size,
        fractional_downgrade_state,
    )

    state = fractional_downgrade_state
    assert state["next subtrahend"] != state["current subtrahend"], state
    if rank >= thresh:
        return state["tour size"] - state["next subtrahend"]
    else:
        return state["tour size"] - state["current subtrahend"]


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_hadamard_order_site_rungs_algo/_impl/_get_fractional_downgrade_rank.py <==
import sys
import typing

from deprecated.sphinx import deprecated

from .....pylib import calc_dyadic_lcm_upper_bound, fast_pow2_mod, hanoi
from ._get_safe_downgrade_rank import get_safe_downgrade_rank


@deprecated(
    reason="Needs rename to follow 'site rung' terminology.",
    version="0.0.0",
)
def get_fractional_downgrade_rank(
    hanoi_value: int,
    surface_size: int,
    fractional_downgrade_state: typing.Dict,
) -> int:
    """At what rank should reservations provided drop down to the next-lower
    rung (i.e., decrease by one) under the fractional incrementation mode?

    Manages timing to ensure "safe" transitions so that the oldest values are
    contained within dropped incidence reservation buffer positions.
    """
    state = fractional_downgrade_state

    cadence = hanoi.get_hanoi_value_index_cadence(hanoi_value)
    offset = hanoi.get_hanoi_value_index_offset(hanoi_value)
    big_tour_size = calc_dyadic_lcm_upper_bound(
        state["tour size"] - state["current subtrahend"],
        state["tour size"] - state["next subtrahend"],
    )

    if state["tour size"] == 1:
        return sys.maxsize
    big_tour_time = big_tour_size * cadence
    end_rank = state["upcoming invader rank"]
    assert end_rank

    cycle_num_ranks = big_tour_time
    required_cycle_rank_position = 0

    assert fast_pow2_mod(required_cycle_rank_position, cadence) == 0
    assert required_cycle_rank_position < cycle_num_ranks
    required_lag = (state["tour size"] - state["next subtrahend"]) * cadence
    assert fast_pow2_mod(required_lag, cadence) == 0
    res = get_safe_downgrade_rank(
        cycle_num_ranks=cycle_num_ranks,
        required_cycle_rank_position=required_cycle_rank_position,
        required_lag=required_lag,
        end_rank=end_rank,
        hanoi_offset=offset,
        cadence_for_asserts=cadence,
        hanoi_value_for_asserts=hanoi_value,
    )

    assert res > state["upcoming invader rank"] - state["invader cadence"]
    assert res <= state["upcoming invader rank"]
    assert res > 0
    return res


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_hadamard_order_site_rungs_algo/_impl/_get_fractional_downgrade_state.py <==
import typing

from deprecated.sphinx import deprecated

from .....pylib import fast_pow2_divide, hanoi
from ._get_num_incidence_reservations_at_rank import (
    get_num_incidence_reservations_at_rank,
)
from ._has_hanoi_value_filled_first_reservation_layer import (
    has_hanoi_value_filled_first_reservation_layer,
)
from ._iter_hanoi_invader_values import iter_hanoi_invader_values


@deprecated(
    reason="Needs extensive refactor: break into smaller pieces, "
    "unroll/remove attempt loop, avoid monolithic bundled return value, and "
    "rename to follow 'site rung' terminology.",
    version="0.0.0",
)
def get_fractional_downgrade_state(
    hanoi_value: int,
    surface_size: int,
    rank: int,
    granule_size_: int = 1,
) -> typing.Optional[typing.Dict]:
    """Dispatches fractional reservation buffer degradation (i.e., dropping
    incidence reservation ring buffer slots less than half at a time).

    Proceeds three parts:
    1. DETERMIINE ELIGIBILTY FOR FRACTIONAL DOWNGRADE,
    2. DETERMINE FRACTIONAL DOWNGRADE PROVIDED GRANULARITY, and
    3. DETERMINE CURRENT STAGE WITHIN FRACTIONAL DOWNGRADE PROCESS.

    ## Part I
    Determines whether fractional downgrade can be performed safely. If there
    is not enough time to traverse sufficient ring buffer positions to ensure
    safe alignment before the first invader ingest or between invader
    ingests, returns None. Note that safe alignment must not only position
    the most recently ingested value at the correct ring buffer slot but must
    also simultaneously align on a "virtual" clock face of the original buffer
    size to enable stateless bookkeeping.

    ## Part II
    Then, determines what granularity the duration between the ring buffer
    positions is capable of supporting. Granularity means the chunk size of
    incidence reservation ring buffer sites that is dropped at once. The
    minimal granularity is half of the eligible-for-invasion buffer (one
    quarter of the total ring buffer). Granularity can be subdivided into
    dyadic fractions (1/2, 1/4, etc.), down to one ring buffer site at a time.
    The smallest safe granularity is used. Granularity is constant for a
    particular fractionally-downgraded hanoi invasion.

    ## Part III
    Finally, calculates the stage of progress within the current fractional
    downgrade process. Note that the stage is expressed in terms of the current
    downgrade _transition_ in play instead of the number of incidence
    reservation ring buffer positions eliminated (termed the "subtrahend") at
    the current rank. The timing of transition between "current subtrahend" and
    "next subtrahend" (e.g., which side of the transition the current rank
    falls at) is controlled elsewhere, relying on `get_safe_downgrade_rank`.

    Note that if the final downgrade has been dispatched within the current
    invasion cycle, this function will plan for the first downgrade of the next
    invasion cycle during the period before the first ingest of the invader
    hanoi value.

    Returns
    -------
    None if the focal hanoi invasion cycle is ineligible for fractional
    downgrade. Otherwise, a dict detailing the parameters of the supported
    fractional downgrade and the current stage within the downgrade process.

    Notees
    ------
    Needs extensive housekeeping. Should be broken up. There are some
    redundancies that can be stripped away. Also a possibility for less
    restrictive determination of fractional downgrade eligiblity. See in-code
    comments.
    """
    # PART I: DETERMIINE ELIGIBILTY FOR FRACTIONAL DOWNGRADE
    # ======================================================
    # if ineligible for a fractional (site-runged) downgrade, external logic
    # will fall back to term-runged downgrade

    # get the first invading hanoi value that may (or may not) have started
    # invading but hasn't yet wrapped up invading
    # (if it has completed invading, go to the next candidate invader value)
    for invading_hanoi_value in iter_hanoi_invader_values(hanoi_value):
        if not has_hanoi_value_filled_first_reservation_layer(
            invading_hanoi_value, surface_size, rank, granule_size_
        ):
            break

    assert invading_hanoi_value > hanoi_value

    # check for fractional downgrade eligibility
    # if current invasion cycle is ineligible for fractional downgrade, but the
    # current invasion has started (so the fallback downgrade would have
    # dispatched)
    for attempt in 1, 2:
        invader_cadence = hanoi.get_hanoi_value_index_cadence(
            invading_hanoi_value
        )
        # protagonist meaning the hanoi value whose incidence reservation ring
        # buffer we are deciding
        protagonist_cadence = hanoi.get_hanoi_value_index_cadence(hanoi_value)

        # if hanoi invader value is past halfway of buffer slots, there will
        # only be two total incidence reservation ring buffer slots and only
        # one "to-be-dropped" during current invasion...
        # fractional degradation is meaningless, mark ineligible for fractional
        # degradation to fall back to simpler "drop half at a time" impl
        # possibly redundant with check below
        if invading_hanoi_value > fast_pow2_divide(surface_size, 2):
            return None

        # first incidence of invading hanoi value
        invasion_rank = hanoi.get_index_of_hanoi_value_nth_incidence(
            invading_hanoi_value, 0
        )
        num_reservations = get_num_incidence_reservations_at_rank(
            invasion_rank, surface_size
        )

        # if there is only one to-be-dropped-in-invasion incidence reservation
        # ring buffer slot (i.e., two total slots), fractional degradation is
        # meaningless...
        # fall back to simpler "drop half at a time" impl to drop single slot
        if num_reservations == 1:
            return None

        # tour meaning the number of sites in the full ring buffer
        tour_size = 2 * num_reservations

        # how many ranks to make a complete circuit through the ring buffer?
        protagonist_tour_time = tour_size * protagonist_cadence
        num_protagonist_cycles_per_invader_cadence = fast_pow2_divide(
            invader_cadence, protagonist_tour_time
        )
        if num_protagonist_cycles_per_invader_cadence >= (
            # see test_calc_dyadic_lcm_upper_bound.py
            # https://github.com/mmore500/hstrat-surface-concept/blob/4d0eca2ae3fe1890983889fdb8a8482fd3b24627/pylib/test/test_calc_dyadic_lcm_upper_bound.py#L39
            4
            * tour_size
        ):
            # success!
            # we have enough time between invader ingests to perform
            # safe alignment at *some* granularity (i.e., at least 1/2 of "to-
            # be-dropped" slots from current invasion)
            break

        if attempt == 1 and invasion_rank <= rank:
            # current invasion cycle isn't eligible for fractional downgrade
            # but the invasion is already underway so the non-fractional,
            # half-of-reservations downgrade has been dispatched...
            # look forward to the next invasion; try again with the next
            # invading hanoi value and if that invasion is eligible for
            # fractional downgrade then proceed (in the rest of the body) to
            # plan for that downgrade cycle
            invading_hanoi_value = (
                hanoi_value + (invading_hanoi_value - hanoi_value) * 2
            )
        else:
            pass
            # it's janky that this does a second redundant attempt under this
            # case: needs cleanup
    else:
        # if for loop does not reach break condition, report ineligible for
        # fractional ingest
        return None

    # PART II: DETERMINE FRACTIONAL DOWNGRADE PROVIDED GRANULARITY
    # ============================================================
    # see test_calc_dyadic_lcm_upper_bound.py
    # https://github.com/mmore500/hstrat-surface-concept/blob/4d0eca2ae3fe1890983889fdb8a8482fd3b24627/pylib/test/test_calc_dyadic_lcm_upper_bound.py#L39
    # num_granules * tour_size * 2 == num_protagonist_cycles_per_invader_cadence
    # num_granules == num_protagonist_cycles_per_invader_cadence // (tour_size * 2)
    num_granules = min(
        fast_pow2_divide(
            num_protagonist_cycles_per_invader_cadence, (tour_size * 2)
        ),
        num_reservations,
    )
    assert 1 < num_granules <= num_reservations
    granule_size = fast_pow2_divide(num_reservations, num_granules)
    assert granule_size

    # previous implementation always used granule size 1, but sometimes
    # didn't tie it to an actual change in reservation count (nop)
    # this is a nasty hack to take true granule size into account,
    # TODO: investigate whether this allows for laxer restrictions on
    # fractional downgrade eligiblity
    if granule_size != 1 and granule_size_ == 1:
        return get_fractional_downgrade_state(
            hanoi_value, surface_size, rank, granule_size_=granule_size
        )

    # PART III: DETERMINE CURRENT STAGE WITHIN FRACTIONAL DOWNGRADE PROCESS
    # ========================================================================

    # GLOSSARY
    # --------
    # subrahend: number of incidence reservation ring buffer positions that
    # should be subtracted away from originally-available buffer size to get
    # the current number of "provided" buffer positions; put another way, the
    # number of dropped buffer slots during current hanoi invasion.
    # Will range from zero to half of available buffer positions
    #
    # current/next subtrahend: the ring buffer downsize (slot drop) transition
    # currently being managed. The exact rank to perform the transition at is
    # determined elsewhere (chosen to ensure "safe" transition rank when
    # oldest buffer values will be dropped). Note that the "next" subtrahend
    # will be "currently" be in use after that transition rank has been
    # reached. (It may mke more sense to name these "from" and "to.")
    #
    # raw/granularized subtrahend: in some cases, if incidence reservation
    # buffer slots were dropped one-by-one there would not be sufficient time
    # to reach "safe" downgrade positions between invader hanoi value
    # ingests. We can reach "safe" downgrade positions more frequenty by
    # dropping chunks of slots sized as a dyadic fraction (1/2, 1/4, 1/8, etc.)
    # of eligible-to-drop (i.e., being-invaded) slots. (Note that the number of
    # eligible-to-drop is a power of 2.) (Safe downgrade positions are reached
    # more frequenly because these synchronize to the "virtual" original buffer
    # size clock face [required to enable stateless bookkeeping] more often.)

    # raw means before taking granularity into account
    # what subtrahend would be
    raw_current_subtrahend = (
        hanoi.get_incidence_count_of_hanoi_value_through_index(
            invading_hanoi_value,
            rank,
        )
    )

    # granule is measured in "raw" slot counts contained within a chunk
    current_subtrahend_granule = fast_pow2_divide(
        # adding granule size - 1 rounds up
        raw_current_subtrahend + granule_size - 1,
        granule_size,
    )
    assert current_subtrahend_granule <= raw_current_subtrahend
    assert bool(current_subtrahend_granule) == bool(raw_current_subtrahend)

    # granularized subtrahend measured in "raw" slot count,
    # will be an even multiple of chunk size
    granularized_current_subtrahend = current_subtrahend_granule * granule_size
    assert granularized_current_subtrahend >= raw_current_subtrahend

    granularized_next_subtrahend = (
        granularized_current_subtrahend + granule_size
    )
    assert granularized_next_subtrahend > granularized_current_subtrahend

    # note: negative downgrade rank not allowed
    # we should have delegated to the simpler term-runged implementation
    # (which may end up requesting a negative downgrade rank itself)
    assert (
        0
        <= granularized_current_subtrahend
        < granularized_next_subtrahend
        <= num_reservations
    )

    if hanoi.get_incidence_count_of_hanoi_value_through_index(
        invading_hanoi_value, rank
    ):
        upcoming_invader_rank = hanoi.get_index_of_hanoi_value_next_incidence(
            invading_hanoi_value, rank, granule_size
        )
    else:
        upcoming_invader_rank = hanoi.get_index_of_hanoi_value_nth_incidence(
            invading_hanoi_value, 0
        )
    # just a sanity check...
    # upcoming invader rank should always be greater than current rank
    assert upcoming_invader_rank > rank

    # monolithic package of entire fractional downgrade ,
    # including some unnecessary information for safety checks (i.e., asserts)
    # and debugging
    # (this should be refactored away)
    return {
        "hanoi value": hanoi_value,
        "hanoi cadence": protagonist_cadence,
        "upcoming invader rank": upcoming_invader_rank,
        "first invasion rank": invasion_rank,
        "invader cadence": invader_cadence,
        "invading hanoi value": invading_hanoi_value,
        "current subtrahend": granularized_current_subtrahend,
        "next subtrahend": granularized_next_subtrahend,
        "tour size": tour_size,
        "num granules": num_granules,
        "granule size": granule_size,
    }


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_hadamard_order_site_rungs_algo/_impl/_get_num_incidence_reservations_at_rank.py <==
from .....pylib import fast_pow2_divide
from ._get_num_sites_reserved_per_incidence_at_rank import (
    get_num_sites_reserved_per_incidence_at_rank,
)
from ._get_surface_rank_capacity import get_surface_rank_capacity


def get_num_incidence_reservations_at_rank(
    rank: int, surface_size: int
) -> int:
    """How many incidence reservations are maintained, not taking into account
    any gradual dwindling associated with incrementation or fractional
    incrementation?

    See `get_num_sites_reserved_per_incidence_at_rank` for details.
    """
    assert rank < get_surface_rank_capacity(surface_size)
    reservation_size = get_num_sites_reserved_per_incidence_at_rank(rank)
    num_reservations = fast_pow2_divide(surface_size, reservation_size)
    # equiv assert surface_size % reservation_size == 0
    assert num_reservations * reservation_size == surface_size
    assert (rank == 0) == (surface_size == num_reservations)
    return num_reservations


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_hadamard_order_site_rungs_algo/_impl/_get_num_reservations_provided.py <==
import functools

from deprecated.sphinx import deprecated

from ._get_fractional_downgrade_num_reservations_provided import (
    get_fractional_downgrade_num_reservations_provided,
)
from ._get_fractional_downgrade_state import get_fractional_downgrade_state
from ._get_regime_num_reservations_provided import (
    get_regime_num_reservations_provided,
)


@deprecated(
    reason="Needs rename to follow 'site rung' terminology.",
    version="0.0.0",
)
@functools.lru_cache(maxsize=8192)  # optimization, not functionally necessary
def get_num_reservations_provided(
    hanoi_value: int, surface_size: int, rank: int
) -> int:
    """Determine incidence reservation buffer positions provided for
    ingests associated with `hanoi_value` at rank `rank`, under fractional
    incrementaiton if eligible and otherwise falling back to coarser non-
    fractional incrementation."""
    fractional_downgrade_state = get_fractional_downgrade_state(
        hanoi_value, surface_size, rank
    )
    if fractional_downgrade_state is not None:
        return get_fractional_downgrade_num_reservations_provided(
            hanoi_value,
            surface_size,
            rank,
            fractional_downgrade_state,
        )
    else:
        return get_regime_num_reservations_provided(
            hanoi_value, surface_size, rank
        )


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_hadamard_order_site_rungs_algo/_impl/_get_num_sites_reserved_per_incidence_at_rank.py <==
from ..... import pylib


def get_num_sites_reserved_per_incidence_at_rank(rank: int) -> int:
    """How many surface sites are reserved for per hanoi value incidence, not
    taking into account any gradual dwindling associated with incrementation or
    fractional incrementation?

    Put another way, how far apart are incidence reservation buffer sites
    associated with hanoi value zero?

    Recall that the size of an incidence reservation determines the number of
    distinct hanoi values for which a particular hanoi value incidence will be
    stored.

    Assumes the naive protocol where all incidence reservations are immediately
    halved at the outset of each reservation-size-doubling cycle (i.e., no
    incrementation or fractional incrementation).

    Closely related to `get_num_reservations_provided`.
    """
    return pylib.bit_ceil(
        pylib.hanoi.get_max_hanoi_value_through_index(rank) + 1
    )


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_hadamard_order_site_rungs_algo/_impl/_get_regime_mx.py <==
from deprecated.sphinx import deprecated

from ._is_hanoi_invadable_and_uninvaded import is_hanoi_invadable_and_uninvaded


# redundant with is_2x_reservation_eligible?
@deprecated(
    reason="Should rename 'regime' to follow 'term' rung terminology.",
    version="0.0.0",
)
def get_regime_mx(hanoi_value: int, rank: int) -> int:
    """Implemenentation detail.

    Used in non-fractional reservation incrementing mode (when fractional
    incrementing is not eligible). Controls halving of reservation upon hanoi
    invasion.
    """
    if is_hanoi_invadable_and_uninvaded(hanoi_value, rank):
        return 2
    else:
        return 1


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_hadamard_order_site_rungs_algo/_impl/_get_regime_num_reservations_available.py <==
from deprecated.sphinx import deprecated

from ._get_num_incidence_reservations_at_rank import (
    get_num_incidence_reservations_at_rank,
)
from ._get_regime_mx import get_regime_mx


@deprecated(
    reason="Should rename 'regime' to follow 'term' rung terminology.",
    version="0.0.0",
)
def get_regime_num_reservations_available(
    hanoi_value: int, surface_size: int, rank: int
) -> int:
    """Implemenentation detail.

    Used in non-fractional reservation incrementing mode (when fractional
    incrementing is not eligible). Controls halving of reservation upon hanoi
    invasion.
    """
    mx = get_regime_mx(hanoi_value, rank)
    return get_num_incidence_reservations_at_rank(rank, surface_size) * mx


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_hadamard_order_site_rungs_algo/_impl/_get_regime_num_reservations_provided.py <==
from deprecated.sphinx import deprecated

from .....pylib import fast_pow2_divide
from ._get_regime_num_reservations_available import (
    get_regime_num_reservations_available,
)
from ._get_regime_reservation_downgrade_rank import (
    get_regime_reservation_downgrade_rank,
)


@deprecated(
    reason="Should rename 'regime' to follow 'term' rung terminology.",
    version="0.0.0",
)
def get_regime_num_reservations_provided(
    hanoi_value: int, surface_size: int, rank: int
) -> int:
    """How many incidence reservation buffer positions are provided for
    ingests associated with `hanoi_value` at rank `rank` under non-
    fractional reservation incrementing mode (i.e., when fractional
    incrementing is not eligible)?

    Extends `get_regime_num_reservations_available` to time downgrading (i.e.,
    halving the incidence reservation buffer size) so that it occurs "safely"
    when the most recent ingest is at the last site that will be retained
    after degradation (so the next ingest will be at semantic incidence
    reseration buffer position zero).
    """
    thresh = get_regime_reservation_downgrade_rank(
        hanoi_value, surface_size, rank
    )
    before_thresh_num = get_regime_num_reservations_available(
        hanoi_value, surface_size, rank
    )
    if rank >= thresh:
        return fast_pow2_divide(before_thresh_num, 2)
    else:
        return before_thresh_num


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_hadamard_order_site_rungs_algo/_impl/_get_regime_reservation_downgrade_rank.py <==
import sys

from deprecated.sphinx import deprecated

from .....pylib import fast_pow2_divide, fast_pow2_mod, hanoi
from ._get_regime_num_reservations_available import (
    get_regime_num_reservations_available,
)
from ._get_safe_downgrade_rank import get_safe_downgrade_rank
from ._get_upcoming_hanoi_invasion_rank import get_upcoming_hanoi_invasion_rank


@deprecated(
    reason="Should rename 'regime' to follow 'term' rung terminology.",
    version="0.0.0",
)
def get_regime_reservation_downgrade_rank(
    hanoi_value: int, surface_size: int, rank: int
) -> int:
    """Implemenentation detail.

    Used in non-fractional reservation incrementing mode (when fractional
    incrementing is not eligible). Sets transition rank where pending
    incidence reservation buffer size count halving occurs.
    """
    cadence = hanoi.get_hanoi_value_index_cadence(hanoi_value)
    offset = hanoi.get_hanoi_value_index_offset(hanoi_value)
    big_tour_size = get_regime_num_reservations_available(
        hanoi_value,
        surface_size,
        rank,
    )
    if big_tour_size == 1:
        return sys.maxsize
    big_tour_time = big_tour_size * cadence
    end_rank = get_upcoming_hanoi_invasion_rank(hanoi_value, rank)
    assert end_rank

    cycle_num_ranks = big_tour_time
    required_cycle_rank_position = fast_pow2_divide(big_tour_time, 2) - cadence
    assert fast_pow2_mod(required_cycle_rank_position, cadence) == 0
    assert required_cycle_rank_position < cycle_num_ranks
    required_lag = fast_pow2_divide(big_tour_time, 2)
    assert fast_pow2_mod(required_lag, cadence) == 0

    downgrade_rank = get_safe_downgrade_rank(
        cycle_num_ranks=cycle_num_ranks,
        required_cycle_rank_position=required_cycle_rank_position,
        required_lag=required_lag,
        end_rank=end_rank,
        hanoi_offset=offset,
        cadence_for_asserts=cadence,
        hanoi_value_for_asserts=hanoi_value,
    )
    assert downgrade_rank <= end_rank
    # note: negative downgrade rank ok...
    # taken to indicate that downgrade should occur immediately (i.e., rank 0)
    return downgrade_rank


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_hadamard_order_site_rungs_algo/_impl/_get_safe_downgrade_rank.py <==
from deprecated.sphinx import deprecated

from .....pylib import fast_pow2_divide, fast_pow2_mod, hanoi, modulo


@deprecated(
    reason="Need to revise function signature to remove debugging cruft.",
    version="0.0.0",
)
def get_safe_downgrade_rank(
    cycle_num_ranks: int,
    required_cycle_rank_position: int,
    required_lag: int,
    end_rank: int,
    hanoi_offset: int,
    cadence_for_asserts: int,  # debugging parameter
    hanoi_value_for_asserts: int,  # debugging parameter
) -> int:
    """Handles math for modulus alignments to ensure safe downgrades (i.e.,
    the oldest values are dropped last from the incidence reservation ring
    buffer and not out of the middle of the newer values).

    Parameters
    ----------
    cycle_num_ranks : int
        The modulus (size of the modular arithmetic "clock face"), measured as
        the number of ingest ranks required to make a full trip around the
        reservation instance ring buffer.
    required_cycle_rank_position : int
        At which absolute position on the clock face do we need to stop? Measured as ingest ranks relative to alignment at the zeroth
        incidence reservation.
    required_lag : int
        How long before the deadline do we need to stop, at minimum? Time unit
        is in ingest ranks.
    end_rank : int
        What is the deadline we must stop before? Time unit is in ingest
        ranks. In practice, this will be related to (equal to?) the time that
        the available reservation slots is invaded by high hanoi values from
        the spatially-preceding reservation slot.
    hanoi_offset : int
        At what rank does the incidence of the focal hanoi value occur?

    Returns
    -------
    int
        The ingest rank satisfying parameter criteria, e.g., when the
        incidence reservation ring buffer size can be safely reduced.

    Notes
    -----
    The distribution of occurence the focal hanoi value over the hanoi sequence
    moderates the relationship between clock face ring buffer position and
    ranks. Each occurence of the focal hanoi value advances the ring buffer one
    position around the clock face. The first ingest aligns with position
    zero on the clock face. Each hanoi value occurs after a known rank offset,
    and then occurs at a steady rank tempo (which is larger than the offset).

    Used in both fractional and non-fractional reservation degradation modes.
    """

    offset = hanoi_offset
    hanoi_value = hanoi_value_for_asserts

    assert cadence_for_asserts
    cadence = cadence_for_asserts

    assert cycle_num_ranks
    assert required_cycle_rank_position < cycle_num_ranks
    assert fast_pow2_mod(required_lag, cadence) == 0
    # oc is offset corrected
    end_rank_oc = end_rank - offset

    deadline_rank_oc = end_rank_oc - required_lag
    #
    #    tt_below |             | goal
    #########################################################
    #             |----tour time----|
    #             |             :   |
    #                                           ^ end_rank
    #                              ^deadline rank
    #               ^mapped to here (intermediate)
    #             ^ then to here
    #                            ^ then to here
    #
    #########################################################
    #             |----tour time----|
    #             |             :   |          :  |
    #                                                    ^ end_rank
    #                                         ^deadline rank
    #                              ^mapped to here (intermediate)
    #             ^ then to here
    #                           ^ then to here
    #
    intermediate_oc = deadline_rank_oc - required_cycle_rank_position
    assert deadline_rank_oc - intermediate_oc <= cycle_num_ranks

    tt_below_oc = intermediate_oc - modulo(intermediate_oc, cycle_num_ranks)
    assert fast_pow2_mod(tt_below_oc, cadence) == 0
    assert tt_below_oc % cycle_num_ranks == 0
    assert (
        deadline_rank_oc - tt_below_oc
        <= cycle_num_ranks + required_cycle_rank_position
    )

    goal_oc = tt_below_oc + required_cycle_rank_position
    assert goal_oc % cycle_num_ranks == required_cycle_rank_position
    assert fast_pow2_mod(goal_oc, cadence) == 0
    assert goal_oc <= deadline_rank_oc
    assert goal_oc - deadline_rank_oc <= cycle_num_ranks

    downgrade_rank = goal_oc + offset
    assert downgrade_rank <= end_rank
    assert (
        required_lag
        <= end_rank - downgrade_rank
        <= cycle_num_ranks + required_lag
    )

    assert fast_pow2_mod(cycle_num_ranks, cadence) == 0
    assert (
        hanoi.get_incidence_count_of_hanoi_value_through_index(
            hanoi_value, offset
        )
    ) % cycle_num_ranks == 1
    assert (
        hanoi.get_incidence_count_of_hanoi_value_through_index(
            hanoi_value, offset + cadence
        )
    ) % cycle_num_ranks == 2

    assert fast_pow2_mod(cycle_num_ranks, cadence) == 0
    if tt_below_oc + offset >= 0:
        assert fast_pow2_mod(tt_below_oc, cadence) == 0
        assert tt_below_oc % cycle_num_ranks == 0
        assert (
            hanoi.get_incidence_count_of_hanoi_value_through_index(
                hanoi_value, tt_below_oc + offset
            )
            - 1
        ) % fast_pow2_divide(cycle_num_ranks, cadence) == 0
    if downgrade_rank >= 0:
        assert fast_pow2_mod(downgrade_rank + cadence - offset, cadence) == 0
        assert (
            hanoi.get_incidence_count_of_hanoi_value_through_index(
                hanoi_value, downgrade_rank
            )
            - 1
        ) % fast_pow2_divide(cycle_num_ranks, cadence) == fast_pow2_divide(
            required_cycle_rank_position, cadence
        )

    return downgrade_rank


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_hadamard_order_site_rungs_algo/_impl/_get_surface_rank_capacity.py <==
from .....pylib import hanoi


def get_surface_rank_capacity(surface_size: int) -> int:
    """For how many ingests is the site selection algorithm defined for a
    surface with `surface_size`?

    At the returned rank, calls to this site selection algorithm are invalid
    and should be refused. Generational depth of experiments should be kept
    below this threshold, or alternate continuation arrangements will need to
    be made (outside the scope of the algorithm).
    """
    return hanoi.get_index_of_hanoi_value_nth_incidence(surface_size, 0)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_hadamard_order_site_rungs_algo/_impl/_get_upcoming_hanoi_invasion_rank.py <==
from .....pylib import hanoi
from ._get_upcoming_hanoi_invasion_value import (
    get_upcoming_hanoi_invasion_value,
)


def get_upcoming_hanoi_invasion_rank(hanoi_value: int, rank: int) -> int:
    """At what rank will a hanoi invader of incidence reservation sites
    associated with `hanoi_value` next have a first (i.e., zeroth) incidence?

    See `get_upcoming_hanoi_invasion_value` for details.
    """
    upcoming_invasion_hanoi_value = get_upcoming_hanoi_invasion_value(
        hanoi_value, rank
    )
    upcoming_invasion_rank = hanoi.get_index_of_hanoi_value_nth_incidence(
        upcoming_invasion_hanoi_value, 0
    )

    return upcoming_invasion_rank


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_hadamard_order_site_rungs_algo/_impl/_get_upcoming_hanoi_invasion_value.py <==
from .....pylib import fast_pow2_divide, hanoi
from ._get_num_sites_reserved_per_incidence_at_rank import (
    get_num_sites_reserved_per_incidence_at_rank,
)
from ._is_hanoi_invaded import is_hanoi_invaded
from ._is_hanoi_invader import is_hanoi_invader


def get_upcoming_hanoi_invasion_value(hanoi_value: int, rank: int) -> int:
    """What hanoi value will next invade sites associated with `hanoi_value`?

    If any reservation sites associated with `hanoi_value` at the outset of the
    current reservation-size-doubling cycle have been overwritten by another
    hanoi value (e.g., an invasion has already begun), the invading hanoi value
    associated with the _next_ cycle will be returned. Otherwise, if the
    current-cycle invasion has not begun the current-cycle invading hanoi value
    will be returned.
    """
    rank = max(
        rank,
        hanoi.get_index_of_hanoi_value_nth_incidence(hanoi_value, 0),
    )

    reservation_width = get_num_sites_reserved_per_incidence_at_rank(rank)
    if is_hanoi_invader(hanoi_value, rank) or is_hanoi_invaded(
        hanoi_value, rank
    ):
        return hanoi_value + reservation_width
    else:
        return hanoi_value + fast_pow2_divide(reservation_width, 2)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_hadamard_order_site_rungs_algo/_impl/_has_hanoi_value_filled_first_reservation_layer.py <==
from .....pylib import hanoi
from ._get_num_incidence_reservations_at_rank import (
    get_num_incidence_reservations_at_rank,
)
from ._get_surface_rank_capacity import get_surface_rank_capacity


def has_hanoi_value_filled_first_reservation_layer(
    hanoi_value: int, surface_size: int, rank: int, granule_size: int = 1
) -> bool:
    """Are the number of incidences of hanoi value elapsed by rank `rank`
    greater than or equal to the number of incidence reservation buffer
    positions available at the time point when hanoi value's first incidence
    occured?"""
    first_instance_index = hanoi.get_index_of_hanoi_value_nth_incidence(
        hanoi_value, 0
    )
    if first_instance_index >= get_surface_rank_capacity(surface_size):
        return False

    first_layer_size = get_num_incidence_reservations_at_rank(
        hanoi.get_index_of_hanoi_value_nth_incidence(hanoi_value, 0),
        surface_size,
    )
    return not (
        hanoi.get_incidence_count_of_hanoi_value_through_index(
            hanoi_value,
            rank,
        )
        + granule_size
        < first_layer_size + 1
    )


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_hadamard_order_site_rungs_algo/_impl/_is_2x_reservation_eligible.py <==
from deprecated import deprecated

from .....pylib import fast_pow2_divide, hanoi
from ._get_num_sites_reserved_per_incidence_at_rank import (
    get_num_sites_reserved_per_incidence_at_rank,
)


# is this redundant with get_regime_mx?
@deprecated(
    reason="Redundant to other implementation logic; should consolidate."
)
def is_2x_reservation_eligible(
    hanoi_value: int, surface_size: int, rank: int
) -> bool:
    """Controls degradation of reservation space available after hanoi
    invasion.

    Relic from original reservation-runged approach.
    """
    reservation_width = get_num_sites_reserved_per_incidence_at_rank(rank)
    lb_inclusive = (
        hanoi.get_max_hanoi_value_through_index(rank)
        - fast_pow2_divide(reservation_width, 2)
        + 1
    )
    ub_exclusive = fast_pow2_divide(reservation_width, 2)
    return lb_inclusive <= hanoi_value < ub_exclusive


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_hadamard_order_site_rungs_algo/_impl/_is_hanoi_invadable_and_uninvaded.py <==
from ._is_hanoi_invaded import is_hanoi_invaded
from ._is_hanoi_invader import is_hanoi_invader


def is_hanoi_invadable_and_uninvaded(hanoi_value: int, rank: int) -> bool:
    """Will `hanoi_value` have its incidence reservation buffer size halved
    during the current reservation-size-doubling cycle, but has not had any
    sites overwritten by an invading hanoi value during the current cycle?"""
    return not is_hanoi_invader(hanoi_value, rank) and not is_hanoi_invaded(
        hanoi_value, rank
    )


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_hadamard_order_site_rungs_algo/_impl/_is_hanoi_invaded.py <==
from .....pylib import fast_pow2_divide, hanoi
from ._get_num_sites_reserved_per_incidence_at_rank import (
    get_num_sites_reserved_per_incidence_at_rank,
)
from ._is_hanoi_invader import is_hanoi_invader


def is_hanoi_invaded(hanoi_value: int, rank: int) -> bool:
    """Have any of `hanoi_value`'s incidence reservation buffer positions been
    overwritten by the expected invasion that will halve `hanoi_value`'s
    reservation count during the current reservation-size-doubling cycle?"""
    reservation_width = get_num_sites_reserved_per_incidence_at_rank(rank)
    max_hanoi_value = hanoi.get_max_hanoi_value_through_index(rank)

    return not is_hanoi_invader(
        hanoi_value, rank
    ) and max_hanoi_value >= hanoi_value + fast_pow2_divide(
        reservation_width, 2
    )


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_hadamard_order_site_rungs_algo/_impl/_is_hanoi_invader.py <==
from .....pylib import fast_pow2_divide
from ._get_num_sites_reserved_per_incidence_at_rank import (
    get_num_sites_reserved_per_incidence_at_rank,
)


def is_hanoi_invader(hanoi_value: int, rank: int) -> bool:
    """Is `hanoi_value` currently ingesting over sites previously reserved for
    another hanoi value?

    Put another way, is `hanoi_value` currently in the process of ingesting
    into sites for the first time to fill its initially-allocated reservation?
    Note that hanoi values are considered invaders even if they will not invade
    during the current reservation-size-doubling cycle.
    """
    reservation_width = get_num_sites_reserved_per_incidence_at_rank(rank)
    return hanoi_value >= fast_pow2_divide(reservation_width, 2)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_hadamard_order_site_rungs_algo/_impl/_iter_hanoi_invader_values.py <==
import itertools as it
import typing

from deprecated import deprecated

from .....pylib import bit_ceil


@deprecated(reason="Uses generator. Should refactor to functional form.")
def iter_hanoi_invader_values(hanoi_value: int) -> typing.Iterator[int]:
    """What hanoi values will ingest over sites that had last been reserved
    for `hanoi_value`?

    Note that this sequence is independent of `surface_size`.
    """
    for i in it.count():
        # (1 << i) equiv 2**i
        yield hanoi_value + bit_ceil(hanoi_value + 1) * (1 << i)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_hadamard_order_site_rungs_algo/_scry/__init__.py <==
from ._calc_resident_ingest_rank import calc_resident_ingest_rank
from ._iter_resident_ingest_ranks import iter_resident_ingest_ranks

__all__ = [
    "calc_resident_ingest_rank",
    "iter_resident_ingest_ranks",
]


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_hadamard_order_site_rungs_algo/_scry/_calc_resident_ingest_rank.py <==
import opytional as opyt

from ._impl import (
    calc_rank_of_ingested_hanoi_value,
    calc_resident_hanoi_context,
)


def calc_resident_ingest_rank(
    site: int, surface_size: int, num_ingests: int
) -> int:
    """When `num_ingests` ingest cycles have elapsed, what is the
    ingest rank of the stratum resident at site `site`?

    Somewhat (conceptually) inverse to `pick_ingest_site`.

    Returns 0 if the resident stratum traces back to original randomization of
    the surface prior to any algorithm-determined stratum ingests.
    """
    resident_hanoi_context = calc_resident_hanoi_context(
        site, surface_size, num_ingests
    )
    # candidate_hanoi_value is the hanoi value associated with the
    # ingest resident at site
    # ... use this information to deduce the rank at which the resident
    # ingest at site was ingested
    res = opyt.apply_if_or_value(
        resident_hanoi_context,
        lambda context: calc_rank_of_ingested_hanoi_value(
            context["hanoi value"],
            context["reservation index"],
            surface_size,
            context["focal rank"],
        ),
        0,  # fallback value: no algorithm ingest at site yet
    )
    if num_ingests:
        assert res < num_ingests
    else:
        assert res == 0
    return res


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_hadamard_order_site_rungs_algo/_scry/_impl/__init__.py <==
from ._calc_incidence_of_ingested_hanoi_value import (
    calc_incidence_of_ingested_hanoi_value,
)
from ._calc_rank_of_ingested_hanoi_value import (
    calc_rank_of_ingested_hanoi_value,
)
from ._calc_reservation_reference_incidence import (
    calc_reservation_reference_incidence,
)
from ._calc_resident_hanoi_context import calc_resident_hanoi_context
from ._get_reservation_index_elimination_rank import (
    get_reservation_index_elimination_rank,
)
from ._iter_candidate_hanoi_occupants import iter_candidate_hanoi_occupants
from ._iter_candidate_reservation_indices import (
    iter_candidate_reservation_indices,
)
from ._iter_candidate_reservation_sizes import iter_candidate_reservation_sizes

__all__ = [
    "calc_incidence_of_ingested_hanoi_value",
    "calc_rank_of_ingested_hanoi_value",
    "calc_reservation_reference_incidence",
    "calc_resident_hanoi_context",
    "get_reservation_index_elimination_rank",
    "iter_candidate_hanoi_occupants",
    "iter_candidate_reservation_indices",
    "iter_candidate_reservation_sizes",
]


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_hadamard_order_site_rungs_algo/_scry/_impl/_calc_incidence_of_ingested_hanoi_value.py <==
from ......pylib import hanoi
from ..._impl._get_num_reservations_provided import (
    get_num_reservations_provided,
)
from ._calc_reservation_reference_incidence import (
    calc_reservation_reference_incidence,
)


def calc_incidence_of_ingested_hanoi_value(
    hanoi_value: int,
    reservation_index: int,
    surface_size: int,
    focal_rank: int,
    _is_recurse=False,  # TODO refactor away debugging param
) -> int:
    """What ingest incidence of `hanoi_value` is held at the semantic
    position `reservation_index` of `hanoi_value`'s reservation incidence
    buffer?

    Requires query params refer to a `reservation_index` that has been reached
    by ingested incidences and a `reservation_index` is still present at
    `focal_rank`.
    """
    num_reservations_provided = get_num_reservations_provided(
        hanoi_value=hanoi_value,
        surface_size=surface_size,
        rank=focal_rank,
    )
    assert num_reservations_provided

    assert reservation_index < num_reservations_provided, {
        "num_reservations_provided": num_reservations_provided,
        "reservation_index": reservation_index,
    }

    focal_count = hanoi.get_incidence_count_of_hanoi_value_through_index(
        hanoi_value, focal_rank
    )
    assert focal_count

    focal_incidence = focal_count - 1
    # this case (not enough ingests to reach reservation)
    # is handled elsewhere before this fn
    assert focal_incidence >= reservation_index

    # figure out where the modulus lines up at the zero position
    reference_incidence = calc_reservation_reference_incidence(
        hanoi_value=hanoi_value,
        reservation_index=reservation_index,
        surface_size=surface_size,
        focal_rank=focal_rank,
    )
    assert reference_incidence >= 0

    assert focal_incidence >= reference_incidence

    incidence_duration = focal_incidence - reference_incidence
    assert incidence_duration >= reservation_index

    res = reference_incidence + reservation_index
    assert res <= focal_incidence, {
        "res": res,
        "focal_incidence": focal_incidence,
        "reference incidence": reference_incidence,
        "reservation index": reservation_index,
    }  # make sure incidence has actually occured
    return res


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_hadamard_order_site_rungs_algo/_scry/_impl/_calc_rank_of_ingested_hanoi_value.py <==
from ......pylib import hanoi
from ._calc_incidence_of_ingested_hanoi_value import (
    calc_incidence_of_ingested_hanoi_value,
)


def calc_rank_of_ingested_hanoi_value(
    hanoi_value: int,
    reservation_index: int,
    surface_size: int,
    focal_rank: int,
) -> int:
    """What ingest rank is resident at the surface site associated with the
    `reservation_index` semantic position of `hanoi_value`'s reservation
    incidence buffer?

    Requires query params refer to a `reservation_index` that has been reached
    by ingested incidences and a `reservation_index` is still present at
    `focal_rank`.
    """
    incidence = calc_incidence_of_ingested_hanoi_value(
        hanoi_value,
        reservation_index,
        surface_size,
        focal_rank,
    )
    res = hanoi.get_index_of_hanoi_value_nth_incidence(hanoi_value, incidence)
    assert res <= focal_rank, {
        "hanoi_value": hanoi_value,
        "incidence": incidence,
        "focal_rank": focal_rank,
        "res": res,
        "reservation_index": reservation_index,
        "surface_size": surface_size,
    }
    return res


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_hadamard_order_site_rungs_algo/_scry/_impl/_calc_reservation_reference_incidence.py <==
from ......pylib import hanoi
from ..._impl._get_num_reservations_provided import (
    get_num_reservations_provided,
)


def calc_reservation_reference_incidence(
    hanoi_value: int,
    reservation_index: int,
    surface_size: int,
    focal_rank: int,
) -> int:
    """What is the most recent hanoi value incidence preceding the ingest
    at the `reservation_index`'th incidence reservation ring buffer position to
    align to the zeroth incidence reservation ring buffer position?

    Parameters
    ----------
    hanoi_value : int
        The hanoi value of the focal incidence reservation ring buffer.
    reservation_index : int
        The semantic position (i.e., before being mapped through the longevity
        ordering) in the ring buffer for which to find the preceding zero-
        buffer-site-aligned hanoi value incidence.
    surface_size : int
        Number of sites on surface. A power of 2 is assumed.
    focal_rank : int
        Zero-indexed ingest count (across all hanoi values) on the surface
        at the current point in time.

    Returns
    -------
    int
        The number of `hanoi_value` ingests that occured prior to the
        ingest of the stratum at `reservation_index`.
    """
    num_reservations_provided = get_num_reservations_provided(
        hanoi_value=hanoi_value,
        surface_size=surface_size,
        rank=focal_rank,
    )
    assert num_reservations_provided
    assert reservation_index < num_reservations_provided, {
        "hanoi_value": hanoi_value,
        "reservation_index": reservation_index,
        "surface_size": surface_size,
        "focal_rank": focal_rank,
        "num_reservations_provided": num_reservations_provided,
    }

    num_incidences = hanoi.get_incidence_count_of_hanoi_value_through_index(
        hanoi_value, focal_rank
    )
    assert num_incidences
    hanoi_incidence = num_incidences - 1
    assert (
        hanoi.get_index_of_hanoi_value_nth_incidence(
            hanoi_value, hanoi_incidence
        )
        <= focal_rank
    )

    # incidence position is the clock face value for the hanoi value incidence
    # most recent to the focal rank
    incidence_position = hanoi_incidence % num_reservations_provided
    # subtract off remainder to get zero-aligned incidence preceding focal rank
    candidate_incidence = hanoi_incidence - incidence_position

    # should we accept candidate incidence?
    # if the reservation index is PAST the most recent incidence position,
    # that means that it's actually left over from the last cycle around the
    # clock face and occured PRIOR to the candidate incidence
    # so the candidate incidence is invalid as the reference incidence...
    if reservation_index > incidence_position:
        # ... in that case, we need to step back to the preceding zero-aligned
        # incidence. Note that we can't just subtract away one cycle length due
        # to the possibility of change in the cycle length

        # start by getting the time point associated with the current zero-
        # aligned candidate incidence...
        candidate_rank = hanoi.get_index_of_hanoi_value_nth_incidence(
            hanoi_value,
            candidate_incidence,
        )
        assert candidate_rank  # because we're subtracting one below
        # ... and then calculate the reference incidence for the immediately
        # preceding timepoint, which will take us to the preceding reference
        # incidence
        # note: at most one recursive call occurs
        return calc_reservation_reference_incidence(
            hanoi_value,
            reservation_index,
            surface_size,
            candidate_rank - 1,
        )
    else:
        assert candidate_incidence % num_reservations_provided == 0, {
            "candidate_incidence": candidate_incidence,
            "num_reservations_provided": num_reservations_provided,
        }
        return candidate_incidence


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_hadamard_order_site_rungs_algo/_scry/_impl/_calc_resident_hanoi_context.py <==
import typing

from deprecated.sphinx import deprecated

from ......pylib import hanoi
from ..._impl import get_num_reservations_provided
from ._get_reservation_index_elimination_rank import (
    get_reservation_index_elimination_rank,
)
from ._iter_candidate_hanoi_occupants import iter_candidate_hanoi_occupants
from ._iter_candidate_reservation_indices import (
    iter_candidate_reservation_indices,
)


@deprecated(
    reason="Needs elimination of monolithic bundled return value.",
    version="0.0.0",
)
def calc_resident_hanoi_context(
    site: int, surface_size: int, num_ingests: int
) -> typing.Optional[typing.Dict]:
    """When `num_ingests` ingest cycles have elapsed, what is the
    hanoi value associated with the ingested stratum at site `site`?

    Returns None if the resident stratum traces back to original randomization
    of the surface prior to any algorithm-determined stratum ingests.
    """

    # special case for zero ingests,
    # which would correspond to a nonsensical negative rank
    if num_ingests == 0:
        return None
    rank = num_ingests - 1

    # look back through time for the most recent hanoi value `site` has been
    # reserved for under which
    # 1. site would have fallen within its initial set of incidence reservation
    #    buffer positions (the naive number of buffer positions may have never
    #    been realized for "safety" alignment timing)
    # 2. there have actually been enough ingests of the candidate hanoi
    #    value to reach the site's semantic index within the incidence
    #    reservation buffer at least once
    # if at least one of these conditions is not fulfilled, then no ingest
    # associated with the candidate hanoi value would have ever taken place at
    # site
    # so, continue with the loop to check the preceding hanoi value that could
    # have ingested there (it would still be around because it would have
    # never been overwritten)
    candidate_zip = zip(
        iter_candidate_hanoi_occupants(site, rank),
        iter_candidate_reservation_indices(site, surface_size, rank),
    )
    for candidate_hanoi_value, candidate_reservation_index in candidate_zip:
        # focal rank: the very last possible time when a ingest of
        # candidate_hanoi_value could have been performed onto site
        # (at subsequent time points, that site is dropped from
        # candidate_hanoi_value's incidence reservation buffer)
        focal_rank = None

        # calculate focal_rank under one of two cases
        # case 1: if we don't currently provide enough reservations for
        # candidate_reservation_index it's possible that we did in the past...
        # find focal_rank as the very last rank with enough reservations
        if (
            get_num_reservations_provided(
                candidate_hanoi_value, surface_size, rank
            )
            <= candidate_reservation_index
        ):
            # deadline_rank: one past the last time that candidate hanoi value
            # could have possibly been ingested at site (because at this point
            # the incidence reservation buffer position associated with site
            # for the candidate hanoi value was dropped)
            deadline_rank = get_reservation_index_elimination_rank(
                candidate_hanoi_value,
                candidate_reservation_index,
                surface_size,
            )
            if deadline_rank is None:
                # None means that is candidate_reservation_index is out of bounds
                # for even the largest incidence reservation buffer sie associated
                # with candidate_hanoi_value (i.e., the buffer size at zeroth
                # incidence)
                # thus, candidate hanoi value could never have ingested at
                # site and we can skip this value
                continue

            assert deadline_rank, {
                "candidate_hanoi_value": candidate_hanoi_value,
                "candidate_reservation_index": candidate_reservation_index,
                "rank": rank,
                "site": site,
                "surface_size": surface_size,
            }

            assert deadline_rank
            assert deadline_rank <= rank + 1
            focal_rank = deadline_rank - 1

        # case 2: we have enough reservations, so focal_rank is current rank
        else:
            focal_rank = rank

        assert focal_rank is not None
        assert 0 <= focal_rank <= rank

        # how many ingests of candidate_hanoi_value have been performed
        # before the site is dropped from candidate_hanoi_value's incidence
        # reservation buffer?
        hanoi_count = hanoi.get_incidence_count_of_hanoi_value_through_index(
            candidate_hanoi_value,
            focal_rank,
        )
        # have enough ingests of candidate_hanoi_value value been performed
        # to fill up candidate_hanoi_value's incidence reservation buffer
        # sufficiently to reach site and put a value there?
        # if this is the case, then the resident ingest at site is
        # associated with candidate_hanoi_value
        if hanoi_count > candidate_reservation_index:
            assert 0 <= candidate_hanoi_value <= site < surface_size
            assert 0 <= candidate_reservation_index < surface_size
            assert 0 <= focal_rank < num_ingests
            return {
                "hanoi value": candidate_hanoi_value,
                "reservation index": candidate_reservation_index,
                "focal rank": focal_rank,
            }

        # candidate_hanoi_value did not have enough ingests to make it to
        # site, so whatever hanoi value site was allocated to beforehand would
        # still be the resident ingest (if it succeeded in reaching the
        # corresponding incidence reservation buffer position of site)
        # ... so, continue with loop to look at the next candidate

    # fall-through case: the site has not been ingested on, so the site holds
    # the randomly-generated differentia that the surface was initialized with
    return None


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_hadamard_order_site_rungs_algo/_scry/_impl/_get_reservation_index_elimination_rank.py <==
import typing

import interval_search as inch

from ......pylib import bit_floor, fast_pow2_divide, hanoi
from ..._impl._get_num_reservations_provided import (
    get_num_reservations_provided,
)
from ..._impl._get_surface_rank_capacity import get_surface_rank_capacity


def get_reservation_index_elimination_rank(
    hanoi_value: int,
    reservation_index: int,
    surface_size: int,
) -> typing.Optional[int]:
    # note: this function signature could be simplified by returning 0 instead
    # for the None case because non-None values are always nonzero
    """Find the rank `r` where `hanoi_value`'s incidence reservation buffer
    size transitions from having space to hold a `reservation_index` position
    to having size less than or equal to `reservation_index`.

    Used to determine the very last possible rank where `hanoi_value` could be
    ingested at a site. (This is the rank before the elimination rank.)
    """

    first_incidence_rank = hanoi.get_index_of_hanoi_value_nth_incidence(
        hanoi_value, 0
    )
    max_reservations_provided = get_num_reservations_provided(
        hanoi_value=hanoi_value,
        surface_size=surface_size,
        rank=first_incidence_rank,
    )
    if reservation_index == 0:
        # special case
        # honor implicit assumption that rank cap is respected, so there will
        # always be at least one reservation index per hanoi value
        res = get_surface_rank_capacity(surface_size) - 1
        assert res
        return res
    elif reservation_index >= max_reservations_provided:
        # reservation_index is out of bounds of the largest-possible incidence
        # reservation buffer that ever provided for hanoi_value (i.e., the
        # incidence reservation buffer size provided at the first ingest of
        # hanoi_value)
        # so, this reservation index is never eliminated because it never
        # exists
        return None
    else:
        # do solve for elimination rank: binary search the first rank where num
        # reservations provided would be insufficient to contain
        # reservation_index
        def predicate(rank: int) -> bool:
            return (
                get_num_reservations_provided(
                    hanoi_value=hanoi_value,
                    surface_size=surface_size,
                    rank=rank,
                )
                <= reservation_index
            )

        assert not predicate(0)
        upper_bound_exclusive = get_surface_rank_capacity(surface_size)
        upper_bound_inclusive = upper_bound_exclusive - 1
        assert predicate(upper_bound_inclusive)

        # precaculations for ansatz
        # how many reservations will be left when this cycle concludes?
        remaining_reservations = bit_floor(reservation_index)

        inv_remaining_index = reservation_index - remaining_reservations
        assert 0 <= inv_remaining_index < remaining_reservations

        # how many index steps into this cycle will reservation index get
        # eliminated?
        # remember that reservations are eliminated back to front
        remaining_index = remaining_reservations - inv_remaining_index - 1
        assert 0 <= remaining_index < remaining_reservations

        hanoi_invader = (
            fast_pow2_divide(
                surface_size,
                2 * remaining_reservations,
            )
            + hanoi_value
        )
        assert hanoi_invader > hanoi_value

        # ansatz will serve as upper bound
        # might to be able to eliminate binary search
        # by calculating downgrade rank associated with ansztz
        # (started in get_downgrade_rank_naive)
        ansatz = hanoi.get_index_of_hanoi_value_nth_incidence(
            hanoi_invader, remaining_index
        )
        assert ansatz <= upper_bound_inclusive
        assert predicate(ansatz)

        lower_bound = hanoi.get_index_of_hanoi_value_nth_incidence(
            hanoi_value, 0
        )
        assert lower_bound >= 0
        # note that this existing lower bound is broken due to #5
        # so, use most conservative lower bound
        # also, not very confident in this lower bound above, needs testing
        lower_bound = first_incidence_rank
        assert not predicate(lower_bound)

        res = inch.binary_search(predicate, lower_bound, ansatz)
        assert res
        assert res < upper_bound_exclusive
        return res


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_hadamard_order_site_rungs_algo/_scry/_impl/_iter_candidate_hanoi_occupants.py <==
import typing

from deprecated import deprecated

from ......pylib import fast_pow2_mod
from ._iter_candidate_reservation_sizes import iter_candidate_reservation_sizes


@deprecated(reason="Uses generator form, needs refactor to functional impl.")
def iter_candidate_hanoi_occupants(
    site: int,
    rank: int,
) -> typing.Iterator[int]:
    """Yield the possible hanoi values that would be associated with the site
    `site` under possible candidate reservation sizes from current
    naive size back in time through the minimum, starting reservation size
    (i.e., one site).

    Note that yielded candidate hanoi values may not have yet been ingested
    at the site (or ever be ingested at the site) due to insufficient
    ingestoins of that hanoi value to actually reach the candidate semantic
    incidence reservation ring buffer position that would be associated with
    `site` at `rank` given the candidate reservation size. (See
    `iter_candidate_reservation_indices`.)
    """

    # this is going BACK in time
    for candidate_reservation_size in iter_candidate_reservation_sizes(rank):
        candidate_hanoi_value = fast_pow2_mod(site, candidate_reservation_size)
        yield candidate_hanoi_value


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_hadamard_order_site_rungs_algo/_scry/_impl/_iter_candidate_reservation_indices.py <==
import typing

from deprecated import deprecated

from ......pylib import fast_pow2_divide
from ......pylib import longevity_ordering_descending as hadamard_order
from ._iter_candidate_reservation_sizes import iter_candidate_reservation_sizes


@deprecated(reason="Uses generator form, needs refactor to functional impl.")
def iter_candidate_reservation_indices(
    site: int,
    surface_size: int,
    rank: int,
) -> typing.Iterator[int]:
    """Yield the possible semantic incidence reservation buffer positions of
    the site `site` under possible candidate reservation sizes from current
    naive size back in time through the minimum, starting reservation size
    (i.e., one site)."""

    # this is going BACK in time
    for candidate_reservation_size in iter_candidate_reservation_sizes(rank):
        candidate_reservation_position = fast_pow2_divide(
            site,
            candidate_reservation_size,
        )
        candidate_reservation_index = (
            hadamard_order.get_longevity_index_of_mapped_position(
                candidate_reservation_position,
                fast_pow2_divide(surface_size, candidate_reservation_size),
            )
        )
        yield candidate_reservation_index


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_hadamard_order_site_rungs_algo/_scry/_impl/_iter_candidate_reservation_sizes.py <==
import typing

from deprecated import deprecated

from ..._impl._get_num_sites_reserved_per_incidence_at_rank import (
    get_num_sites_reserved_per_incidence_at_rank,
)


@deprecated(reason="Uses generator form, needs refactor to functional impl.")
def iter_candidate_reservation_sizes(rank: int) -> typing.Iterator[int]:
    """Yield the incidence reservation sizes from current naive size back in
    time through the minimum, starting reservation size (i.e., one site).

    Reservation size refers to the number of sites reserved per hanoi incidence,
    from the point of view of a particular hanoi value. More precisely, the
    surface size divided by the bit ceiling of the incidence buffer size for a
    hanoi value.
    """

    # this is the maximum (current) reservation size, a perfect power of 2
    naive_reservation_size = get_num_sites_reserved_per_incidence_at_rank(rank)

    reservation_size = naive_reservation_size
    # this is going BACK in time, with reservation size halving repeatedly
    while reservation_size:
        yield reservation_size
        reservation_size >>= 1  # equiv //= 2


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_hadamard_order_site_rungs_algo/_scry/_iter_resident_ingest_ranks.py <==
def iter_resident_ingest_ranks() -> None:
    """Placeholder."""


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_sticky_algo/__init__.py <==
from ._calc_resident_ingest_rank import calc_resident_ingest_rank
from ._criteria import (
    calc_steady_criterion_exact,
    calc_steady_criterion_lower_bound,
    calc_steady_criterion_upper_bound,
    calc_stretched_criterion_exact,
    calc_stretched_criterion_lower_bound,
    calc_stretched_criterion_upper_bound,
    calc_tilted_criterion_exact,
    calc_tilted_criterion_lower_bound,
    calc_tilted_criterion_upper_bound,
)
from ._iter_resident_ingest_ranks import iter_resident_ingest_ranks
from ._iter_retained_ingest_ranks import iter_retained_ingest_ranks
from ._meta import get_ingest_capacity, has_ingest_capacity
from ._pick_ingest_site import pick_ingest_site

__all__ = [
    "calc_resident_ingest_rank",
    "calc_steady_criterion_exact",
    "calc_steady_criterion_lower_bound",
    "calc_steady_criterion_upper_bound",
    "calc_stretched_criterion_exact",
    "calc_stretched_criterion_lower_bound",
    "calc_stretched_criterion_upper_bound",
    "calc_tilted_criterion_exact",
    "calc_tilted_criterion_lower_bound",
    "calc_tilted_criterion_upper_bound",
    "get_ingest_capacity",
    "has_ingest_capacity",
    "iter_resident_ingest_ranks",
    "iter_retained_ingest_ranks",
    "pick_ingest_site",
]


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_sticky_algo/_calc_resident_ingest_rank.py <==
import typing
import warnings

from ..tilted_algo import (
    calc_resident_ingest_rank as impl_calc_resident_ingest_rank,
)
from ._meta import has_ingest_capacity
from ._pick_ingest_site import pick_ingest_site


def calc_resident_ingest_rank(
    site: int,
    surface_size: int,
    num_ingests: int,
    grip: typing.Optional[int] = None,
) -> int:
    """When `num_ingests` ingest cycles have elapsed, what is the
    ingest rank of the stratum resident at site `site`?

    "grip" stands for genesis reservation index physical of a site. This
    argument may be passed optionally, as an optimization --- i.e., when
    calling via `iter_resident_ingest_ranks`.

    Somewhat (conceptually) inverse to `pick_ingest_site`.

    Returns 0 if the resident stratum traces back to original randomization of
    the surface prior to any algorithm-determined stratum ingests.
    """
    if not has_ingest_capacity(surface_size, num_ingests):
        warnings.warn(
            "Num ingests exceed capacity. Either surface size is not "
            "supported or too many ingestions have elapsed.",
        )

    if num_ingests == 0:
        return 0

    assert surface_size.bit_count() == 1

    rank = num_ingests - 1

    if site == 0:
        return 0

    last_site = pick_ingest_site(rank, surface_size)
    if site == last_site:
        return rank

    return impl_calc_resident_ingest_rank(
        site, surface_size, num_ingests, grip=grip
    )


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_sticky_algo/_criteria/__init__.py <==
from ._calc_steady_criterion_exact import calc_steady_criterion_exact
from ._calc_steady_criterion_lower_bound import (
    calc_steady_criterion_lower_bound,
)
from ._calc_steady_criterion_upper_bound import (
    calc_steady_criterion_upper_bound,
)
from ._calc_stretched_criterion_exact import calc_stretched_criterion_exact
from ._calc_stretched_criterion_lower_bound import (
    calc_stretched_criterion_lower_bound,
)
from ._calc_stretched_criterion_upper_bound import (
    calc_stretched_criterion_upper_bound,
)
from ._calc_tilted_criterion_exact import calc_tilted_criterion_exact
from ._calc_tilted_criterion_lower_bound import (
    calc_tilted_criterion_lower_bound,
)
from ._calc_tilted_criterion_upper_bound import (
    calc_tilted_criterion_upper_bound,
)

__all__ = [
    "calc_steady_criterion_exact",
    "calc_steady_criterion_lower_bound",
    "calc_steady_criterion_upper_bound",
    "calc_stretched_criterion_exact",
    "calc_stretched_criterion_lower_bound",
    "calc_stretched_criterion_upper_bound",
    "calc_tilted_criterion_exact",
    "calc_tilted_criterion_lower_bound",
    "calc_tilted_criterion_upper_bound",
]


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_sticky_algo/_criteria/_calc_steady_criterion_exact.py <==
from ....site_selection_criteria import calc_gap_sizes
from .._iter_retained_ingest_ranks import iter_retained_ingest_ranks


def calc_steady_criterion_exact(
    surface_size: int, num_ingests: int
) -> float:
    assert surface_size > 0
    assert num_ingests >= 0

    gap_sizes = calc_gap_sizes(
        [*iter_retained_ingest_ranks(surface_size, num_ingests)],
        num_ingests,
    )
    assert len(gap_sizes)
    return gap_sizes.max()


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_sticky_algo/_criteria/_calc_steady_criterion_lower_bound.py <==
from ....site_selection_bounds import calc_gap_size_lower_bound


def calc_steady_criterion_lower_bound(
    surface_size: int, num_ingests: int
) -> float:
    return calc_gap_size_lower_bound(surface_size, num_ingests)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_sticky_algo/_criteria/_calc_steady_criterion_upper_bound.py <==
from ....site_selection_bounds import calc_gap_size_upper_bound


def calc_steady_criterion_upper_bound(
    surface_size: int, num_ingests: int
) -> float:
    return calc_gap_size_upper_bound(surface_size, num_ingests)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_sticky_algo/_criteria/_calc_stretched_criterion_exact.py <==
from ....site_selection_criteria import calc_stretched_ratios
from .._iter_retained_ingest_ranks import iter_retained_ingest_ranks


def calc_stretched_criterion_exact(
    surface_size: int, num_ingests: int
) -> float:
    assert surface_size > 0
    assert num_ingests >= 0

    gap_ratios = calc_stretched_ratios(
        [*iter_retained_ingest_ranks(surface_size, num_ingests)],
        num_ingests,
    )
    assert len(gap_ratios)
    return gap_ratios.max()


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_sticky_algo/_criteria/_calc_stretched_criterion_lower_bound.py <==
from ....site_selection_bounds import calc_stretched_ratio_lower_bound


def calc_stretched_criterion_lower_bound(
    surface_size: int, num_ingests: int
) -> float:
    return calc_stretched_ratio_lower_bound(surface_size, num_ingests)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_sticky_algo/_criteria/_calc_stretched_criterion_upper_bound.py <==
from ....site_selection_bounds import calc_stretched_ratio_upper_bound


def calc_stretched_criterion_upper_bound(
    surface_size: int, num_ingests: int
) -> float:
    return calc_stretched_ratio_upper_bound(surface_size, num_ingests)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_sticky_algo/_criteria/_calc_tilted_criterion_exact.py <==
from ....site_selection_criteria import calc_tilted_ratios
from .._iter_retained_ingest_ranks import iter_retained_ingest_ranks


def calc_tilted_criterion_exact(
    surface_size: int, num_ingests: int
) -> float:
    assert surface_size > 0
    assert num_ingests >= 0

    gap_ratios = calc_tilted_ratios(
        [*iter_retained_ingest_ranks(surface_size, num_ingests)],
        num_ingests,
    )
    assert len(gap_ratios)
    return gap_ratios.max()


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_sticky_algo/_criteria/_calc_tilted_criterion_lower_bound.py <==
from ....site_selection_bounds import calc_tilted_ratio_lower_bound


def calc_tilted_criterion_lower_bound(
    surface_size: int, num_ingests: int
) -> float:
    return calc_tilted_ratio_lower_bound(surface_size, num_ingests)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_sticky_algo/_criteria/_calc_tilted_criterion_upper_bound.py <==
from ....site_selection_bounds import calc_tilted_ratio_upper_bound


def calc_tilted_criterion_upper_bound(
    surface_size: int, num_ingests: int
) -> float:
    # why isn't it 4x tilted_algo bound?
    # 8x fails too...
    # leave as worst case for now
    return calc_tilted_ratio_upper_bound(surface_size, num_ingests)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_sticky_algo/_iter_resident_ingest_ranks.py <==
import itertools as it
import typing

from ..tilted_algo._impl import get_reservation_width_physical
from ._calc_resident_ingest_rank import calc_resident_ingest_rank


def iter_resident_ingest_ranks(
    surface_size: int, num_ingests: int
) -> typing.Iterable[int]:
    """When `num_ingests` ingest cycles have elapsed, what is the
    ingest rank of the stratum resident at each site?

    Yields ingest ranks in order of site index, from site 0 up to site
    `surface_size`. Returns 0 if the resident stratum traces back to original
    randomization of the surface prior to any algorithm-determined stratum
    ingests.

    Somewhat (conceptually) inverse to `pick_ingest_site`.
    """
    num_reservations = surface_size >> 1

    site_counter = it.count()
    for reservation in range(num_reservations):
        width = get_reservation_width_physical(reservation, surface_size)
        for site in it.islice(site_counter, width):
            yield calc_resident_ingest_rank(
                site, surface_size, num_ingests, grip=reservation
            )

    assert next(site_counter) == surface_size


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_sticky_algo/_iter_retained_ingest_ranks.py <==
import typing
import warnings

from ._iter_resident_ingest_ranks import iter_resident_ingest_ranks
from ._meta import has_ingest_capacity


def iter_retained_ingest_ranks(
    surface_size: int, num_ingests: int
) -> typing.Iterator[int]:
    """Iterate over retained ingest ranks.

    Differs from `iter_resident_ingest_ranks` in that it excludes surface
    sites that have not yet been explicitly written to.

    Parameters
    ----------
    surface_size : int
        The size of the surface, must be positive power of 2.
    num_ingests : int
        The number of data items that have been ingested, must be non-negative.

    Yields
    ------
    int
        The next retained ingest rank.
    """
    if not has_ingest_capacity(surface_size, num_ingests):
        warnings.warn(
            "Num ingests exceed capacity. Either surface size is not "
            "supported or too many ingestions have elapsed.",
        )
    yield from (
        iter_resident_ingest_ranks(surface_size, num_ingests)
        if num_ingests > surface_size
        else range(num_ingests)
    )


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_sticky_algo/_meta/__init__.py <==
from ._get_ingest_capacity import get_ingest_capacity
from ._has_ingest_capacity import has_ingest_capacity

__all__ = [
    "get_ingest_capacity",
    "has_ingest_capacity",
]


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_sticky_algo/_meta/_get_ingest_capacity.py <==
import typing


def get_ingest_capacity(surface_size: int) -> typing.Optional[int]:
    """How many data item ingestions does this algorithm support?

    Returns None if the number of supported ingestions cannot be represented
    (e.g., unlimited).

    See Also
    --------
    has_ingest_capacity : Does this algorithm have the capacity to ingest `n`
    data items?
    """
    surface_size_ok = surface_size.bit_count() == 1 and surface_size > 1
    return 2**surface_size - 2 if surface_size_ok else 0


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_sticky_algo/_meta/_has_ingest_capacity.py <==
import math

import opytional as opyt

from ._get_ingest_capacity import get_ingest_capacity


def has_ingest_capacity(surface_size: int, num_ingests: int = 1) -> bool:
    """Does this algorithm have the capacity to ingest `n` data items?

    Parameters
    ----------
    surface_size : int
        The number of buffer sites available.
    num_ingests : int, default 1
        The number of data items hypothetically ingested.

    Returns
    -------
    bool
        True if the algorithm has the capacity to ingest `n` data items.

    See Also
    --------
    get_ingest_capacity : How many data item ingestions does this algorithm
    support?
    """
    assert num_ingests >= 0
    return (
        opyt.or_value(get_ingest_capacity(surface_size), math.inf)
        >= num_ingests
    )


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_algorithms/tilted_sticky_algo/_pick_ingest_site.py <==
import warnings

from ..tilted_algo import pick_ingest_site as impl_pick_ingest_site
from ._meta import has_ingest_capacity


def pick_ingest_site(
    rank: int,
    surface_size: int,
) -> int:
    """Pick the ingest site on a surface for a given rank.

    This function calculates a ingest site based on the rank and the
    surface size.

    Parameters
    ----------
    rank : int
        The number of time steps elapsed.
    surface_size : int
        The size of the surface on which ingest is to take place.

        Must be even power of two.

    Returns
    -------
    int
        Ingest site within surface.
    """
    if not has_ingest_capacity(surface_size, rank + 1):
        warnings.warn(
            "Rank exceeds ingest capacity. Either surface size is not "
            "supported or too many ingestions have elapsed.",
        )

    res = impl_pick_ingest_site(
        rank, surface_size
    ) or impl_pick_ingest_site(rank + 1, surface_size)

    assert 0 < res < surface_size
    return res


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_bounds/__init__.py <==
from ._calc_gap_size_lower_bound import calc_gap_size_lower_bound
from ._calc_gap_size_upper_bound import calc_gap_size_upper_bound
from ._calc_stretched_ratio_lower_bound import calc_stretched_ratio_lower_bound
from ._calc_stretched_ratio_upper_bound import calc_stretched_ratio_upper_bound
from ._calc_tilted_ratio_lower_bound import calc_tilted_ratio_lower_bound
from ._calc_tilted_ratio_upper_bound import calc_tilted_ratio_upper_bound
from ._optimize_criterion import optimize_criterion

__all__ = [
    "calc_gap_size_lower_bound",
    "calc_gap_size_upper_bound",
    "calc_stretched_ratio_lower_bound",
    "calc_stretched_ratio_upper_bound",
    "calc_tilted_ratio_lower_bound",
    "calc_tilted_ratio_upper_bound",
    "optimize_criterion",
]


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_bounds/_calc_gap_size_lower_bound.py <==
import math


def calc_gap_size_lower_bound(surface_size: int, num_ingests: int) -> int:
    """Calculate the lower bound of gap size at time step `rank`.

    Parameters
    ----------
    surface_size : int
        The maximum number of items that can be retained.
    num_ingests : int
        The number of data items that have been ingested.

    Returns
    -------
    int
        The lowest-possible largest set of consecutive dropped elements.
    """
    naive = num_ingests // surface_size
    # res = (max(num_ingests - surface_size, 0) + surface_size) // (surface_size + 1)
    # aka
    res = num_ingests // (surface_size + 1)
    assert res <= naive
    assert res == math.ceil(
        max(num_ingests - surface_size, 0) / (surface_size + 1),
    )
    return res


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_bounds/_calc_gap_size_upper_bound.py <==
def calc_gap_size_upper_bound(surface_size: int, num_ingests: int) -> int:
    """Calculate the upper bound of gap size at time step `rank`.

    Parameters
    ----------
    surface_size : int
        The maximum number of items that can be retained.
    num_ingests : int
        The number of data items that have been ingested.

    Returns
    -------
    int
        The highest-possible largest set of consecutive dropped elements.
    """
    return num_ingests


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_bounds/_calc_stretched_ratio_lower_bound.py <==
from ._impl import calc_gap_ratio_lower_bound


def calc_stretched_ratio_lower_bound(
    surface_size: int,
    num_ingests: int,
) -> float:
    """Calculate the best-possible minimization of the stretched criterion at
    time step `rank`.

    Parameters
    ----------
    surface_size : int
        The maximum number of items that can be retained.
    num_ingests : int
        The number of data items that have been ingested.

    Returns
    -------
    int
        The best-possible minimization of the stretched criterion at
        time step `rank`.

    See Also
    --------
    calc_gap_ratio_lower_bound : Implementation, shared with tilted criterion.
    """
    return calc_gap_ratio_lower_bound(surface_size, num_ingests)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_bounds/_calc_stretched_ratio_upper_bound.py <==
from ._calc_gap_size_upper_bound import calc_gap_size_upper_bound


def calc_stretched_ratio_upper_bound(
    surface_size: int,
    num_ingests: int,
) -> float:
    """Calculate the worst-possible minimization of the stretched criterion at
    time step `rank`.

    Parameters
    ----------
    surface_size : int
        The maximum number of items that can be retained.
    num_ingests : int
        The number of data items that have been ingested.

    Returns
    -------
    int
        The worst-possible minimization of the stretched criterion at
        time step `rank`.
    """
    return calc_gap_size_upper_bound(surface_size, num_ingests)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_bounds/_calc_tilted_ratio_lower_bound.py <==
from ._impl import calc_gap_ratio_lower_bound


def calc_tilted_ratio_lower_bound(
    surface_size: int,
    num_ingests: int,
) -> float:
    """Calculate the best-possible minimization of the tilted criterion at
    time step `rank`.

    Parameters
    ----------
    surface_size : int
        The maximum number of items that can be retained.
    num_ingests : int
        The number of data items that have been ingested.

    Returns
    -------
    int
        The best-possible minimization of the tilted criterion at
        time step `rank`.

    See Also
    --------
    calc_gap_ratio_lower_bound : Implementation, shared with stretched
    criterion.
    """
    return calc_gap_ratio_lower_bound(surface_size, num_ingests)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_bounds/_calc_tilted_ratio_upper_bound.py <==
from ._calc_gap_size_upper_bound import calc_gap_size_upper_bound


def calc_tilted_ratio_upper_bound(
    surface_size: int,
    num_ingests: int,
) -> float:
    """Calculate the worst-possible minimization of the tilted criterion at
    time step `rank`.

    Parameters
    ----------
    surface_size : int
        The maximum number of items that can be retained.
    num_ingests : int
        The number of data items that have been ingested.

    Returns
    -------
    int
        The worst-possible minimization of the tilted criterion at
        time step `rank`.
    """
    return calc_gap_size_upper_bound(surface_size, num_ingests)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_bounds/_impl/__init__.py <==
from ._calc_gap_ratio_lower_bound import calc_gap_ratio_lower_bound

__all__ = [
    "calc_gap_ratio_lower_bound",
]


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_bounds/_impl/_calc_gap_ratio_lower_bound.py <==
import numpy as np


def calc_gap_ratio_lower_bound(
    surface_size: int, num_ingests: int
) -> float:
    """Calculate the lower bound on ratio of gap size to dropped data item rank.

    Parameters
    ----------
    surface_size : int
        The maximum number of items that can be retained.
    num_ingests : int
        The current position or time step.

        Must be non-negative and less than or equal to `2**surface_size`.

    Returns
    -------
    float
        The calculated lower bound of the gap size ratio.

    Notes
    -----
    - Rank 0 is corrected as rank 1, to prevent division by zero.
    """
    assert num_ingests <= 2**surface_size
    assert surface_size

    num_discarded = max(num_ingests - surface_size, 0)
    if num_discarded == 0:
        return 0

    rank = num_ingests - 1
    if rank == 1:
        return 1

    num_gaps = np.floor(
        surface_size
        * (
            np.log(num_discarded * (rank ** (1 / surface_size) - 1) + 1)
            / np.log(rank)
        )
        - 1
    )

    # this doesn't work...
    # last_gap_size = np.floor(rank ** (num_gaps / surface_size))
    # gap_ratio_ideal = last_gap_size / (rank - last_gap_size + 1)

    # ... but this works
    # note that smallest gap size will always be 0 or 1
    return 1 / (num_ingests - num_gaps - num_discarded)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_bounds/_optimize_criterion.py <==
import typing

import numpy as np


def optimize_criterion(
    surface_size: int,
    num_ingests: int,
    criterion: typing.Callable[[int, int], float],
) -> float:
    """Calculate the smallest-possible maximal value of a criterion function
    for any retention policy, given a rank and surface size.

    Parameters
    ----------
    surface_size : int
        The maximum number of items that can be retained.
    num_ingests : int
        The number of data items that have been ingested.
    criterion : callable
        A function that takes two item indices on either side of a gap, and
        returns a float.

    Returns
    -------
    float
        The minimized maximal criterion value.

    Notes
    -----
    This function uses dynamic programming to optimize the given criterion.
    """

    # dynamic programming array:
    # ------------> rank
    # |
    # |
    # |
    # V keep number
    num_keeps = min(num_ingests, surface_size)
    nrow = num_keeps
    ncol = num_ingests
    dp_array = np.zeros((nrow, ncol), dtype=float)
    for row in range(nrow):
        for col in range(ncol):
            if row == 0:
                dp_array[row, col] = criterion(-1, col)
            else:
                dp_array[row, col] = min(
                    (
                        max(criterion(from_, col), dp_array[row - 1, from_])
                        for from_ in range(col)
                    ),
                    default=0,
                )

    return min(
        (
            max(criterion(from_, num_ingests), dp_array[-1, from_])
            for from_ in range(ncol)
        ),
        default=0,
    )


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_criteria/__init__.py <==
from ._calc_gap_sizes import calc_gap_sizes
from ._calc_stretched_ratios import calc_stretched_ratios
from ._calc_tilted_ratios import calc_tilted_ratios

__all__ = [
    "calc_gap_sizes",
    "calc_stretched_ratios",
    "calc_tilted_ratios",
]


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_criteria/_calc_gap_sizes.py <==
import numpy as np

from ._impl import calc_gap_bounds, calc_gap_sizes_from_gap_bounds


def calc_gap_sizes(retained_ranks: np.array, num_ingests: int) -> np.array:
    """Calculate gap sizes among retained ranks, up to first retained rank, and after last retained rank.

    Gap size is defined as the number of missing ranks between two adjacent ranks.

    Parameters
    ----------
    retained_ranks : np.ndarray
        1D array of integer ranks that are retained. Must be non-negative and
        less than `num_ingests`.
    num_ingests : int
        The number of data items that have been ingested, must be non-negative.

    Returns
    -------
    np.ndarray
        1D array of integer gap sizes.

    Notes
    -----
    - The number of gap sizes returned is always len(retained_ranks) + 1.
    - Gap sizes represent the number of ranks between each pair of adjacent
      ranks (including implicit ranks at -1 and `num_ingests`).
    """
    gap_bounds = calc_gap_bounds(retained_ranks, num_ingests)
    return calc_gap_sizes_from_gap_bounds(gap_bounds)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_criteria/_calc_stretched_ratios.py <==
import numpy as np

from ._calc_gap_sizes import calc_gap_sizes_from_gap_bounds
from ._impl import calc_gap_bounds


def _calc_stretched_ratios_from_gaps(
    gap_bounds: np.array, gap_sizes: np.array
) -> np.array:
    """Helper for calc_stretched_ratios."""
    gap_lowest_ranks = gap_bounds[:-1] + 1
    return gap_sizes / np.maximum(gap_lowest_ranks, 1)


def calc_stretched_ratios(
    retained_ranks: np.array, num_ingests: int
) -> np.array:
    """Calculate statistic for stretched retention criterion.

    Parameters
    ----------
    retained_ranks : np.ndarray
        1D array of integer ranks that are retained. Must be non-negative and
        less than or equal to current_rank.
    num_ingests : int
        The number of data items that have been ingested, must be non-negative.

    Returns
    -------
    np.ndarray
        1D floating-point array, largest ratio of gap size to dropped rank
        within each gap.

    Notes
    -----
    - The number of gap sizes returned is always len(retained_ranks) + 1.
    - Rank 0 is corrected as rank 1, to prevent division by zero.

    See Also
    --------
    calc_gap_bounds : Calculate gap bounds for retained ranks and num
    ingests.
    """
    gap_bounds = calc_gap_bounds(retained_ranks, num_ingests)
    gap_sizes = calc_gap_sizes_from_gap_bounds(gap_bounds)

    return _calc_stretched_ratios_from_gaps(gap_bounds, gap_sizes)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_criteria/_calc_tilted_ratios.py <==
import numpy as np

from ._calc_gap_sizes import calc_gap_sizes_from_gap_bounds
from ._impl import calc_gap_bounds


def _calc_tilted_ratios_from_gaps(
    gap_bounds: np.array, gap_sizes: np.array, num_ingests: int
) -> np.array:
    """Helper for calc_tilted_ratios."""
    gap_highest_ranks = gap_bounds[1:] - 1
    return gap_sizes / np.maximum(num_ingests - 1 - gap_highest_ranks, 1)


def calc_tilted_ratios(retained_ranks: np.array, num_ingests: int) -> np.array:
    """Calculate statistic for tilted retention criterion.

    Parameters
    ----------
    retained_ranks : np.ndarray
        1D array of integer ranks that are retained. Must be non-negative and
        less than or equal to current_rank.
    num_ingests : int
        The number of data items that have been ingested, must be non-negative.

    Returns
    -------
    np.ndarray
        1D floating-point array, largest ratio of gap size to age of dropped
        rank within each gap.

    Notes
    -----
    - The number of tilted ratios returned is always len(retained_ranks) + 1.
    - Ratios are calculated as gap sizes divided by the difference between
      current_rank and the highest rank in each gap, with a minimum
      denominator of 1 to avoid division by zero.

    See Also
    --------
    calc_gap_bounds : Calculate gap bounds for retained ranks and num
    ingests.
    """
    retained_ranks = np.asarray(retained_ranks)
    assert (retained_ranks < num_ingests).all()

    gap_bounds = calc_gap_bounds(retained_ranks, num_ingests)
    gap_sizes = calc_gap_sizes_from_gap_bounds(gap_bounds)
    return _calc_tilted_ratios_from_gaps(gap_bounds, gap_sizes, num_ingests)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_criteria/_impl/__init__.py <==
from ._calc_gap_bounds import calc_gap_bounds
from ._calc_gap_sizes_from_gap_bounds import calc_gap_sizes_from_gap_bounds

__all__ = [
    "calc_gap_bounds",
    "calc_gap_sizes_from_gap_bounds",
]


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_criteria/_impl/_calc_gap_bounds.py <==
import numpy as np


def calc_gap_bounds(retained_ranks: np.array, num_ingests: int) -> np.array:
    """Calculate gap bounds for retained ranks and current rank.

    Parameters
    ----------
    retained_ranks : np.ndarray
        1D array of integer ranks that are retained, must be non-negative and
        less than num_ingests.
    num_ingests : int
        The number of data items that have been ingested, must be non-negative.

    Returns
    -------
    np.ndarray
        1D array of integer gap bounds, including -1 at the start and
        `num_ingests` at the end.
    """
    retained_ranks = np.asarray(retained_ranks)
    assert (retained_ranks >= 0).all()
    assert (retained_ranks < num_ingests).all()

    sorted_ranks = np.sort(retained_ranks)
    return np.array([-1, *sorted_ranks, num_ingests], dtype=int)


==> implemented_pseudocode/hsurf/site_selection_strategy/site_selection_criteria/_impl/_calc_gap_sizes_from_gap_bounds.py <==
import numpy as np


def calc_gap_sizes_from_gap_bounds(gap_bounds: np.array) -> np.array:
    """
    Calculate gap sizes from gap bounds.

    Parameters
    ----------
    gap_bounds : np.ndarray
        1D array of integer gap bounds.

    Returns
    -------
    np.ndarray
        1D array of integer gap sizes.

    See Also
    --------
    calc_gap_bounds : Calculate gap bounds for retained ranks and num
    ingests.
    """
    if len(gap_bounds) == 0:
        return np.array([], dtype=int)

    gap_sizes = np.diff(gap_bounds) - 1
    assert (gap_sizes >= 0).all()
    return gap_sizes


==> implemented_pseudocode/test_pseudo_vs_hsurf.py <==
import itertools as it

import numpy as np
import opytional as opyt
import pytest

from .hsurf import hsurf
from .steady_site_selection import steady_site_selection
from .stretched_site_selection import stretched_site_selection
from .tilted_site_selection import tilted_site_selection


@pytest.mark.parametrize("S", [2**s for s in range(2, 21)])
def test_pseudo_vs_hsurf_steady(S: int):
    algo = hsurf.steady_try_full_algo
    T_max = min(
        opyt.or_value(algo.get_ingest_capacity(S), np.inf), 2**64 - 1
    )
    for T in it.chain(
        range(min(T_max, 10**5)),
        map(
            int,
            np.random.RandomState(1).randint(
                0, T_max, 10**4, dtype=np.uint64
            ),
        ),
    ):
        expected = algo.pick_ingest_site(T, S)
        actual = steady_site_selection(S, T)
        assert opyt.or_value(actual, S) == expected


@pytest.mark.parametrize(
    "S",
    [
        pytest.param(2**s, marks=pytest.mark.heavy if s >= 10 else [])
        for s in range(2, 21)
    ],
)
def test_pseudo_vs_hsurf_stretched(S: int):
    algo = hsurf.stretched_try_algo
    T_max = min(
        opyt.or_value(algo.get_ingest_capacity(S), np.inf), 2**64 - 1
    )
    for T in it.chain(
        range(min(T_max, 10**5)),
        map(
            int,
            np.random.RandomState(1).randint(
                0, T_max, 10**4, dtype=np.uint64
            ),
        ),
    ):
        expected = algo.pick_ingest_site(T, S)
        actual = stretched_site_selection(S, T)
        assert opyt.or_value(actual, S) == expected


@pytest.mark.parametrize(
    "S",
    [
        pytest.param(2**s, marks=pytest.mark.heavy if s >= 10 else [])
        for s in range(2, 21)
    ],
)
def test_pseudo_vs_hsurf_tilted(S: int):
    algo = hsurf.tilted_algo
    T_max = min(
        opyt.or_value(algo.get_ingest_capacity(S), np.inf), 2**64 - 1
    )
    for T in it.chain(
        range(min(T_max, 10**5)),
        map(
            int,
            np.random.RandomState(1).randint(
                0, T_max, 10**4, dtype=np.uint64
            ),
        ),
    ):
        expected = algo.pick_ingest_site(T, S)
        actual = tilted_site_selection(S, T)
        assert opyt.or_value(actual, S) == expected


==> script/arxiv.sh <==
#!/bin/bash

set -e
shopt -s globstar

for binderpath in binder*; do
    echo "binderpath ${binderpath}"
    find "${binderpath}" -type f ! \( -name "cnorm=log+num-generations=4096+surface-size=256+viz=site-ingest-depth-by-rank-heatmap+ynorm=linear+ext=.png" -o -name "*viz=site-reservation-by-rank-spliced-at-heatmap+ext=.png" -o -name "*.pdf" -o -name "*.tex" -o -name "*.bib" \) -exec rm -f {} +
done

rm -rf binder/teeplots/0*
rm -rf binder/teeplots/{10,21,30,40}

# copy symlinks, see https://stackoverflow.com/a/17882368/17332200
cp -rL implemented_pseudocode implemented_pseudocode_copy
rm -rf implemented_pseudocode
mv implemented_pseudocode_copy implemented_pseudocode

find . -type f -name '*.jpg' -exec rm -f {} +
find . -type d -name dishtiny -exec rm -rf {} +
find . -type d -name hstrat -exec rm -rf {} +
find . -type d -name conduit -exec rm -rf {} +
find . -type d -name docs -exec rm -rf {} +
find . -type d -empty -delete

rm -f arxiv.tar.gz
git checkout bibl.bib
make cleaner
make
make clean
mv bibl.bib main.bib
cp bu1.bbl main.bbl
cp bu1.blg main.blg
tar -czvf arxiv.tar.gz *


==> script/bibtex-tidy.sh <==
#!/bin/bash

set -e # exit with error if any of this fails

script_dir="$(dirname "$(readlink -f "$0")")"

cd "${script_dir}"
cd ..

bibtex-tidy --omit=abstract,keywords --curly --numeric --space=2 --align=0 --sort=key --duplicates=key,doi --merge=combine --strip-enclosing-braces --drop-all-caps --no-escape --sort-fields=title,shorttitle,author,year,month,day,journal,booktitle,location,on,publisher,address,series,volume,number,pages,doi,isbn,issn,url,urldate,copyright,category,note,metadata --trailing-commas --remove-empty-fields --no-backup bibl.bib

